Diffusion Transformer Captures Spatial-Temporal Dependencies: A Theory for Gaussian Process Data

Diffusion Transformer, the backbone of Sora for video generation, successfully scales the capacity of diffusion models, pioneering new avenues for high-fidelity sequential data generation. Unlike static data such as images, sequential data consists of consecutive data frames indexed by time, exhibiting rich spatial and temporal dependencies. These dependencies represent the underlying dynamic model and are critical to validate the generated data. In this paper, we make the first theoretical step towards bridging diffusion transformers for capturing spatial-temporal dependencies. Specifically, we establish score approximation and distribution estimation guarantees of diffusion transformers for learning Gaussian process data with covariance functions of various decay patterns. We highlight how the spatial-temporal dependencies are captured and affect learning efficiency. Our study proposes a novel transformer approximation theory, where the transformer acts to unroll an algorithm. We support our theoretical results by numerical experiments, providing strong evidence that spatial-temporal dependencies are captured within attention layers, aligning with our approximation theory.

==> DiT/DiT_sample.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.
# --------------------------------------------------------
# References:
# GLIDE: https://github.com/openai/glide-text2im
# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py
# --------------------------------------------------------

import torch
import torch.nn as nn
import numpy as np
import math
from timm.models.vision_transformer import PatchEmbed, Attention, Mlp


def modulate(x, shift, scale):
    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)


#################################################################################
#               Embedding Layers for Timesteps and Class Labels                 #
#################################################################################

class TimestepEmbedder(nn.Module):
    """
    Embeds scalar timesteps into vector representations.
    """
    def __init__(self, hidden_size, frequency_embedding_size=256):
        super().__init__()
        self.mlp = nn.Sequential(
            nn.Linear(frequency_embedding_size, hidden_size, bias=True),
            nn.SiLU(),
            nn.Linear(hidden_size, hidden_size, bias=True),
        )
        self.frequency_embedding_size = frequency_embedding_size

    @staticmethod
    def timestep_embedding(t, dim, max_period=10000):
        """
        Create sinusoidal timestep embeddings.
        :param t: a 1-D Tensor of N indices, one per batch element.
                          These may be fractional.
        :param dim: the dimension of the output.
        :param max_period: controls the minimum frequency of the embeddings.
        :return: an (N, D) Tensor of positional embeddings.
        """
        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py
        half = dim // 2
        freqs = torch.exp(
            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half
        ).to(device=t.device)
        args = t[:, None].float() * freqs[None]
        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)
        if dim % 2:
            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)
        return embedding

    def forward(self, t):
        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)
        t_emb = self.mlp(t_freq)
        return t_emb


class LabelEmbedder(nn.Module):
    """
    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.
    """
    def __init__(self, num_classes, hidden_size, dropout_prob):
        super().__init__()
        use_cfg_embedding = dropout_prob > 0
        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)
        self.num_classes = num_classes
        self.dropout_prob = dropout_prob

    def token_drop(self, labels, force_drop_ids=None):
        """
        Drops labels to enable classifier-free guidance.
        """
        if force_drop_ids is None:
            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob
            # print('drop',drop_ids)
        else:
            drop_ids = force_drop_ids == 1
        # print('drop2',labels)
        labels = torch.where(drop_ids, self.num_classes, labels)
        # print('drop3',labels)
        return labels

    def forward(self, labels, train, force_drop_ids=None):
        use_dropout = self.dropout_prob > 0
        if (train and use_dropout) or (force_drop_ids is not None):
            labels = self.token_drop(labels, force_drop_ids)
        embeddings = self.embedding_table(labels)
        return embeddings


#################################################################################
#                                 Core DiT Model                                #
#################################################################################

class DiTBlock(nn.Module):
    """
    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.
    """
    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):
        super().__init__()
        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)
        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        mlp_hidden_dim = int(hidden_size * mlp_ratio)
        approx_gelu = lambda: nn.GELU(approximate="tanh")
        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)
        self.adaLN_modulation = nn.Sequential(
            nn.SiLU(),
            nn.Linear(hidden_size, 6 * hidden_size, bias=True)
        )

    def forward(self, x, c):
        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)
        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))
        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))
        return x


class FinalLayer(nn.Module):
    """
    The final layer of DiT.
    """
    def __init__(self, hidden_size, patch_size, out_channels):
        super().__init__()
        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)
        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)
        self.adaLN_modulation = nn.Sequential(
            nn.SiLU(),
            nn.Linear(hidden_size, 2 * hidden_size, bias=True)
        )

    def forward(self, x, c):
        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)
        x = modulate(self.norm_final(x), shift, scale)
        x = self.linear(x)
        return x

class TemporalPatchEmbedding(nn.Module):
    def __init__(self, input_size, hidden_size, bias=True):
        super(TemporalPatchEmbedding, self).__init__()
        self.linear = nn.Linear(input_size, hidden_size, bias=bias)

    def forward(self, x):
        # 输入 x 的形状：[batch_size, seq_len, input_size]

        # 将输入 x 变形为 [batch_size * seq_len, input_size]
        N,T,D=x.shape
        x = x.view(-1, D)
        # print('a',x.shape)
        # 应用 Linear 层
        x = self.linear(x)
        # print('b',x.shape)
        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]
        x = x.view(N, T, x.shape[-1])
        # print('c',x.shape)
        return x


class DiT(nn.Module):
    """
    Diffusion model with a Transformer backbone.
    """
    def __init__(
        self,
        input_size=32,
        patch_size=2,
        in_channels=4,
        hidden_size=1152,
        depth=28,
        num_heads=16,
        mlp_ratio=4.0,
        class_dropout_prob=0.1,
        num_classes=1000,
        learn_sigma=True,
        seq_length=128,
    ):
        super().__init__()
        self.learn_sigma = learn_sigma
        self.in_channels = 1
        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels
        # print('out',self.out_channels)
        self.patch_size = patch_size
        self.num_heads = num_heads
        self.hidden_size = hidden_size
        

        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)
        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size, bias=True)
        self.t_embedder = TimestepEmbedder(hidden_size)
        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)
        self.num_patches = seq_length ## [N,T,D] no T
        # Will use fixed sin-cos embedding:
        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size), requires_grad=False)

        self.blocks = nn.ModuleList([
            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)
        ])
        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)
        self.initialize_weights()

    def initialize_weights(self):
        # Initialize transformer layers:
        def _basic_init(module):
            if isinstance(module, nn.Linear):
                torch.nn.init.xavier_uniform_(module.weight)
                if module.bias is not None:
                    nn.init.constant_(module.bias, 0)
        self.apply(_basic_init)

        # Initialize (and freeze) pos_embed by sin-cos embedding:
        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size)
        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))
        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))

        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):
        # w = self.x_embedder.proj.weight.data
        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))
        # nn.init.constant_(self.x_embedder.proj.bias, 0)
        w = self.x_embedder.linear.weight.data
        b = self.x_embedder.linear.bias.data
        nn.init.xavier_uniform_(w)
        nn.init.constant_(b, 0)

        # Initialize label embedding table:
        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)

        # Initialize timestep embedding MLP:
        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)
        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)

        # Zero-out adaLN modulation layers in DiT blocks:
        for block in self.blocks:
            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)
            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)

        # Zero-out output layers:
        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)
        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)
        nn.init.constant_(self.final_layer.linear.weight, 0)
        nn.init.constant_(self.final_layer.linear.bias, 0)

    def unpatchify(self, x):
        """
        x: (N, T, patch_size**2 * C)
        imgs: (N, H, W, C)
        """
        # print('unp',x.shape)
        p = self.num_patches

        # B, T, C = x.shape

        # x = x.reshape(shape=(x.shape[0], p, p))
        # x = torch.einsum('nhwpqc->nchpwq', x)
        # imgs = x.reshape(shape=(B, C, T))
        # return imgs
        return x

    def forward(self, x, t, y):
        """
        Forward pass of DiT.
        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)
        t: (N,) tensor of diffusion timesteps
        y: (N,) tensor of class labels
        """
        # print('f1',x.shape)
        x = self.x_embedder(x) + self.pos_embed  # (N, T, D), where T = H * W / patch_size ** 2
        # print('f2',x.shape)
        t = self.t_embedder(t)                   # (N, D)
        # print('f3',t.shape)
        y = self.y_embedder(y, self.training)    # (N, D)
        # print('f4',y.shape)
        c = t + y                                # (N, D)
        # print('f5',torch.abs(x[0]).mean())
        for (i,block) in enumerate(self.blocks):
            x = block(x, c)                      # (N, T, D)
            # print(f'f6_{i}',torch.abs(x[0]).mean())
        # print('f6',x.shape)
        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)
        # print('f7',x.shape)
        # print('f7',torch.abs(x[0]).mean())
        x = self.unpatchify(x)                   # (N, out_channels, H, W)
        # print('f8',x.shape)
        # print('f8',torch.abs(x[0]).mean())
        return x

    def forward_with_cfg(self, x, t, y, cfg_scale):
        """
        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.
        """
        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb
        half = x[: len(x) // 2]
        combined = torch.cat([half, half], dim=0)
        model_out = self.forward(combined, t, y)
        # print('0000',model_out.shape)
        # For exact reproducibility reasons, we apply classifier-free guidance on only
        # three channels by default. The standard approach to cfg applies it to all channels.
        # This can be done by uncommenting the following line and commenting-out the line following that.
        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]
        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]
        # print('1111',eps.shape,rest.shape)
        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)
        # print('2222',cond_eps.shape,uncond_eps.shape)
        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)
        # print('3333',half_eps.shape)
        eps = torch.cat([half_eps, half_eps], dim=0)
        return torch.cat([eps, rest], dim=2)


#################################################################################
#                   Sine/Cosine Positional Embedding Functions                  #
#################################################################################
# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py

def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):
    """
    grid_size: int of the grid height and width
    return:
    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)
    """
    grid_h = np.arange(grid_size, dtype=np.float32)
    grid_w = np.arange(grid_size, dtype=np.float32)
    grid = np.meshgrid(grid_w, grid_h)  # here w goes first
    grid = np.stack(grid, axis=0)

    grid = grid.reshape([2, 1, grid_size, grid_size])
    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)
    if cls_token and extra_tokens > 0:
        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)
    return pos_embed


def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):
    assert embed_dim % 2 == 0

    # use half of dimensions to encode grid_h
    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)
    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)

    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)
    return emb


def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):
    """
    embed_dim: output dimension for each position
    pos: a list of positions to be encoded: size (M,)
    out: (M, D)
    """
    assert embed_dim % 2 == 0
    omega = np.arange(embed_dim // 2, dtype=np.float64)
    omega /= embed_dim / 2.
    omega = 1. / 10000**omega  # (D/2,)

    pos = pos.reshape(-1)  # (M,)
    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product

    emb_sin = np.sin(out) # (M, D/2)
    emb_cos = np.cos(out) # (M, D/2)

    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)
    return emb

def get_1d_sincos_pos_embed(seq_length, hidden_size):
    """
    seq_length: 长度为 seq_length 的序列
    hidden_size: 每个时间点的向量维度
    return:
    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]
    """
    assert hidden_size % 2 == 0, "hidden_size must be even for sin-cos encoding"
    omega = np.arange(hidden_size // 2, dtype=np.float64)
    omega /= hidden_size / 2.
    omega = 1. / 10000 ** omega  # (D/2,)

    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度
    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product

    emb_sin = np.sin(out)  # (seq_length, D/2)
    emb_cos = np.cos(out)  # (seq_length, D/2)

    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)
    return pos_embed



#################################################################################
#                                   DiT Configs                                  #
#################################################################################

def DiT_XL_2(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)

def DiT_XL_4(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)

def DiT_XL_8(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)

def DiT_L_2(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)

def DiT_L_4(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)

def DiT_L_8(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)

def DiT_B_2(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)

def DiT_B_4(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)

def DiT_B_8(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)

def DiT_S_2(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)

def DiT_S_4(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)

def DiT_S_8(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)

def DiT_P_8(**kwargs):
    return DiT(depth=12, hidden_size=8, patch_size=8, num_heads=1, **kwargs)


def DiT_PD_8(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, **kwargs)


def DiT_PD_8_N16(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=16, **kwargs)

def DiT_PD_8_N32(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)

def DiT_PD_8_N64(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=64, **kwargs)

def DiT_PD_8_N128(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)


def DiT_PD_8_N128D1(**kwargs):
    return DiT(depth=1, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N128D2(**kwargs):
    return DiT(depth=2, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N128D4(**kwargs):
    return DiT(depth=4, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N128D8(**kwargs):
    return DiT(depth=8, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)


def DiT_PD_8_N128D16(**kwargs):
    return DiT(depth=16, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)



def DiT_PD_8_N256(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=256, **kwargs)

def DiT_PD_8_N512(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)



DiT_models = {
    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,
    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,
    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,
    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,
    'DiT-P/8':  DiT_P_8,   'DiT-PD/8':  DiT_PD_8, 'DiT-PD/8_N=16':  DiT_PD_8_N16,  'DiT-PD/8_N=32':  DiT_PD_8_N32, 
    'DiT-PD/8_N=64':  DiT_PD_8_N64, 'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=256':  DiT_PD_8_N256, 'DiT-PD/8_N=512':  DiT_PD_8_N512, 'DiT-PD/8_N=128_D=1':  DiT_PD_8_N128D1,'DiT-PD/8_N=128_D=2':  DiT_PD_8_N128D2,'DiT-PD/8_N=128_D=4':  DiT_PD_8_N128D4,'DiT-PD/8_N=128_D=8':  DiT_PD_8_N128D8,'DiT-PD/8_N=128_D=16':  DiT_PD_8_N128D16}

##################################################################3
      #  diffusion utils
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import torch as th
import numpy as np


def normal_kl(mean1, logvar1, mean2, logvar2):
    """
    Compute the KL divergence between two gaussians.
    Shapes are automatically broadcasted, so batches can be compared to
    scalars, among other use cases.
    """
    tensor = None
    for obj in (mean1, logvar1, mean2, logvar2):
        if isinstance(obj, th.Tensor):
            tensor = obj
            break
    assert tensor is not None, "at least one argument must be a Tensor"

    # Force variances to be Tensors. Broadcasting helps convert scalars to
    # Tensors, but it does not work for th.exp().
    logvar1, logvar2 = [
        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)
        for x in (logvar1, logvar2)
    ]

    return 0.5 * (
        -1.0
        + logvar2
        - logvar1
        + th.exp(logvar1 - logvar2)
        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)
    )


def approx_standard_normal_cdf(x):
    """
    A fast approximation of the cumulative distribution function of the
    standard normal.
    """
    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))


def continuous_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a continuous Gaussian distribution.
    :param x: the targets
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    normalized_x = centered_x * inv_stdv
    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)
    return log_probs


def discretized_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a Gaussian distribution discretizing to a
    given image.
    :param x: the target images. It is assumed that this was uint8 values,
              rescaled to the range [-1, 1].
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    assert x.shape == means.shape == log_scales.shape
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)
    cdf_plus = approx_standard_normal_cdf(plus_in)
    min_in = inv_stdv * (centered_x - 1.0 / 255.0)
    cdf_min = approx_standard_normal_cdf(min_in)
    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))
    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))
    cdf_delta = cdf_plus - cdf_min
    log_probs = th.where(
        x < -0.999,
        log_cdf_plus,
        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),
    )
    assert log_probs.shape == x.shape
    return log_probs


##################################################################3
      #  Gaussian Diffusion
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py


import math

import numpy as np
import torch as th
import enum



def mean_flat(tensor):
    """
    Take the mean over all non-batch dimensions.
    """
    return tensor.mean(dim=list(range(1, len(tensor.shape))))


class ModelMeanType(enum.Enum):
    """
    Which type of output the model predicts.
    """

    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}
    START_X = enum.auto()  # the model predicts x_0
    EPSILON = enum.auto()  # the model predicts epsilon


class ModelVarType(enum.Enum):
    """
    What is used as the model's output variance.
    The LEARNED_RANGE option has been added to allow the model to predict
    values between FIXED_SMALL and FIXED_LARGE, making its job easier.
    """

    LEARNED = enum.auto()
    FIXED_SMALL = enum.auto()
    FIXED_LARGE = enum.auto()
    LEARNED_RANGE = enum.auto()


class LossType(enum.Enum):
    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)
    RESCALED_MSE = (
        enum.auto()
    )  # use raw MSE loss (with RESCALED_KL when learning variances)
    KL = enum.auto()  # use the variational lower-bound
    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB

    def is_vb(self):
        return self == LossType.KL or self == LossType.RESCALED_KL


def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):
    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    warmup_time = int(num_diffusion_timesteps * warmup_frac)
    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)
    return betas


def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):
    """
    This is the deprecated API for creating beta schedules.
    See get_named_beta_schedule() for the new library of schedules.
    """
    if beta_schedule == "quad":
        betas = (
            np.linspace(
                beta_start ** 0.5,
                beta_end ** 0.5,
                num_diffusion_timesteps,
                dtype=np.float64,
            )
            ** 2
        )
    elif beta_schedule == "linear":
        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "warmup10":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)
    elif beta_schedule == "warmup50":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)
    elif beta_schedule == "const":
        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "jsd":  # 1/T, 1/(T-1), 1/(T-2), ..., 1
        betas = 1.0 / np.linspace(
            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64
        )
    else:
        raise NotImplementedError(beta_schedule)
    assert betas.shape == (num_diffusion_timesteps,)
    return betas


def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):
    """
    Get a pre-defined beta schedule for the given name.
    The beta schedule library consists of beta schedules which remain similar
    in the limit of num_diffusion_timesteps.
    Beta schedules may be added, but should not be removed or changed once
    they are committed to maintain backwards compatibility.
    """
    if schedule_name == "linear":
        # Linear schedule from Ho et al, extended to work for any number of
        # diffusion steps.
        scale = 1000 / num_diffusion_timesteps
        return get_beta_schedule(
            "linear",
            beta_start=scale * 0.0001,
            beta_end=scale * 0.02,
            num_diffusion_timesteps=num_diffusion_timesteps,
        )
    elif schedule_name == "squaredcos_cap_v2":
        return betas_for_alpha_bar(
            num_diffusion_timesteps,
            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,
        )
    else:
        raise NotImplementedError(f"unknown beta schedule: {schedule_name}")


def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):
    """
    Create a beta schedule that discretizes the given alpha_t_bar function,
    which defines the cumulative product of (1-beta) over time from t = [0,1].
    :param num_diffusion_timesteps: the number of betas to produce.
    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and
                      produces the cumulative product of (1-beta) up to that
                      part of the diffusion process.
    :param max_beta: the maximum beta to use; use values lower than 1 to
                     prevent singularities.
    """
    betas = []
    for i in range(num_diffusion_timesteps):
        t1 = i / num_diffusion_timesteps
        t2 = (i + 1) / num_diffusion_timesteps
        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))
    return np.array(betas)


class GaussianDiffusion:
    """
    Utilities for training and sampling diffusion models.
    Original ported from this codebase:
    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42
    :param betas: a 1-D numpy array of betas for each diffusion timestep,
                  starting at T and going to 1.
    """

    def __init__(
        self,
        *,
        betas,
        model_mean_type,
        model_var_type,
        loss_type
    ):

        self.model_mean_type = model_mean_type
        self.model_var_type = model_var_type
        self.loss_type = loss_type

        # Use float64 for accuracy.
        betas = np.array(betas, dtype=np.float64)
        self.betas = betas
        assert len(betas.shape) == 1, "betas must be 1-D"
        assert (betas > 0).all() and (betas <= 1).all()

        self.num_timesteps = int(betas.shape[0])

        alphas = 1.0 - betas
        self.alphas_cumprod = np.cumprod(alphas, axis=0)
        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])
        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)
        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)

        # calculations for diffusion q(x_t | x_{t-1}) and others
        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)
        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)
        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)
        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)
        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)

        # calculations for posterior q(x_{t-1} | x_t, x_0)
        self.posterior_variance = (
            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain
        self.posterior_log_variance_clipped = np.log(
            np.append(self.posterior_variance[1], self.posterior_variance[1:])
        ) if len(self.posterior_variance) > 1 else np.array([])

        self.posterior_mean_coef1 = (
            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        self.posterior_mean_coef2 = (
            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)
        )

    def q_mean_variance(self, x_start, t):
        """
        Get the distribution q(x_t | x_0).
        :param x_start: the [N x C x ...] tensor of noiseless inputs.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :return: A tuple (mean, variance, log_variance), all of x_start's shape.
        """
        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)
        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)
        return mean, variance, log_variance

    def q_sample(self, x_start, t, noise=None):
        """
        Diffuse the data for a given number of diffusion steps.
        In other words, sample from q(x_t | x_0).
        :param x_start: the initial data batch.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :param noise: if specified, the split-out normal noise.
        :return: A noisy version of x_start.
        """
        if noise is None:
            noise = th.randn_like(x_start)
        assert noise.shape == x_start.shape
        return (
            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise
        )

    def q_posterior_mean_variance(self, x_start, x_t, t):
        """
        Compute the mean and variance of the diffusion posterior:
            q(x_{t-1} | x_t, x_0)
        """
        assert x_start.shape == x_t.shape
        posterior_mean = (
            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start
            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t
        )
        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)
        posterior_log_variance_clipped = _extract_into_tensor(
            self.posterior_log_variance_clipped, t, x_t.shape
        )
        assert (
            posterior_mean.shape[0]
            == posterior_variance.shape[0]
            == posterior_log_variance_clipped.shape[0]
            == x_start.shape[0]
        )
        return posterior_mean, posterior_variance, posterior_log_variance_clipped

    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):
        """
        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of
        the initial x, x_0.
        :param model: the model, which takes a signal and a batch of timesteps
                      as input.
        :param x: the [N x C x ...] tensor at time t.
        :param t: a 1-D Tensor of timesteps.
        :param clip_denoised: if True, clip the denoised signal into [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample. Applies before
            clip_denoised.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict with the following keys:
                 - 'mean': the model mean output.
                 - 'variance': the model variance output.
                 - 'log_variance': the log of 'variance'.
                 - 'pred_xstart': the prediction for x_0.
        """
        if model_kwargs is None:
            model_kwargs = {}
        # print("p_mean_variance")
        B, C = x.shape[:2]
        assert t.shape == (B,)
        # print("p_mean_variance1")
        # print(x.shape,t.shape)
        # print('aaa',x.shape)
        model_output = model(x, t, **model_kwargs)
        # print('p_mv',torch.abs(model_output[0]).mean())
        # print("p_mean_variance2")
        # print('000',model_output.shape)
        if isinstance(model_output, tuple):
            model_output, extra = model_output
        else:
            extra = None
        # print("p_mean_variance3")
        # print('model_output',model_output.shape)
        B,T,D=x.shape
        # print('iii',x.shape)
        # print('222',model_output.shape)
        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:
            assert model_output.shape == (B, T , 2*D)
            model_output, model_var_values = th.split(model_output, D, dim=2)
            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)
            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)
            # The model_var_values is [-1, 1] for [min_var, max_var].
            frac = (model_var_values + 1) / 2
            model_log_variance = frac * max_log + (1 - frac) * min_log
            model_variance = th.exp(model_log_variance)
        else:
            model_variance, model_log_variance = {
                # for fixedlarge, we set the initial (log-)variance like so
                # to get a better decoder log likelihood.
                ModelVarType.FIXED_LARGE: (
                    np.append(self.posterior_variance[1], self.betas[1:]),
                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),
                ),
                ModelVarType.FIXED_SMALL: (
                    self.posterior_variance,
                    self.posterior_log_variance_clipped,
                ),
            }[self.model_var_type]
            model_variance = _extract_into_tensor(model_variance, t, x.shape)
            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)

        def process_xstart(x):
            if denoised_fn is not None:
                x = denoised_fn(x)
            if clip_denoised:
                return x.clamp(-1, 1)
            return x

        if self.model_mean_type == ModelMeanType.START_X:
            pred_xstart = process_xstart(model_output)
        else:
            pred_xstart = process_xstart(
                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)
            )
        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)
        # print('mean',model_mean.shape)
        # print('p_mv2',torch.abs(model_mean).mean())
        

        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape
        return {
            "mean": model_mean,
            "variance": model_variance,
            "log_variance": model_log_variance,
            "pred_xstart": pred_xstart,
            "extra": extra,
        }

    def _predict_xstart_from_eps(self, x_t, t, eps):
        assert x_t.shape == eps.shape
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t
            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps
        )

    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)

    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute the mean for the previous step, given a function cond_fn that
        computes the gradient of a conditional log probability with respect to
        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to
        condition on y.
        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).
        """
        gradient = cond_fn(x, t, **model_kwargs)
        new_mean = p_mean_var["mean"].float() + p_mean_var["variance"] * gradient.float()
        return new_mean

    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute what the p_mean_variance output would have been, should the
        model's score function be conditioned by cond_fn.
        See condition_mean() for details on cond_fn.
        Unlike condition_mean(), this instead uses the conditioning strategy
        from Song et al (2020).
        """
        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)

        eps = self._predict_eps_from_xstart(x, t, p_mean_var["pred_xstart"])
        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)

        out = p_mean_var.copy()
        out["pred_xstart"] = self._predict_xstart_from_eps(x, t, eps)
        out["mean"], _, _ = self.q_posterior_mean_variance(x_start=out["pred_xstart"], x_t=x, t=t)
        return out

    def p_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
    ):
        """
        Sample x_{t-1} from the model at the given timestep.
        :param model: the model to sample from.
        :param x: the current tensor at x_{t-1}.
        :param t: the value of t, starting at 0 for the first diffusion step.
        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - 'sample': a random sample from the model.
                 - 'pred_xstart': a prediction of x_0.
        """
        # print("p_sample")
        
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        #print("mean_var",x.shape,out["mean"].shape,out["variance"].shape,out["log_variance"].shape)
        # print("p_sample1")
        noise = th.randn_like(x)
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        # print("p_sample2")
        if cond_fn is not None:
            out["mean"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)
            
        sample = out["mean"] + nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise
        #print('p_sample',torch.abs(out["mean"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise).mean())
        # print("p_sample3")
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def p_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model.
        :param model: the model module.
        :param shape: the shape of the samples, (N, C, H, W).
        :param noise: if specified, the noise from the encoder to sample.
                      Should be of the same shape as `shape`.
        :param clip_denoised: if True, clip x_start predictions to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param device: if specified, the device to create the samples on.
                       If not specified, use a model parameter's device.
        :param progress: if True, show a tqdm progress bar.
        :return: a non-differentiable batch of samples.
        """
        final = None
        for sample in self.p_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
        ):
            final = sample
        return final["sample"]

    def p_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model and yield intermediate samples from
        each timestep of diffusion.
        Arguments are the same as p_sample_loop().
        Returns a generator over dicts, where each dict is the return value of
        p_sample().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)
        # print("p_sample_loop_progressive")
        #print("indices",indices)
        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            # print(f"p_sample_loop_progressive {i}")
            with th.no_grad():
                out = self.p_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                )
                #print('loop_pro',torch.abs(out["sample"][0]).mean())
                yield out
                img = out["sample"]

    def ddim_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t-1} from the model using DDIM.
        Same usage as p_sample().
        """
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)

        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = self._predict_eps_from_xstart(x, t, out["pred_xstart"])

        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)
        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)
        sigma = (
            eta
            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))
            * th.sqrt(1 - alpha_bar / alpha_bar_prev)
        )
        # Equation 12.
        noise = th.randn_like(x)
        mean_pred = (
            out["pred_xstart"] * th.sqrt(alpha_bar_prev)
            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps
        )
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        sample = mean_pred + nonzero_mask * sigma * noise
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def ddim_reverse_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t+1} from the model using DDIM reverse ODE.
        """
        assert eta == 0.0, "Reverse ODE only for deterministic path"
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)
        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x
            - out["pred_xstart"]
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)
        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)

        # Equation 12. reversed
        mean_pred = out["pred_xstart"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps

        return {"sample": mean_pred, "pred_xstart": out["pred_xstart"]}

    def ddim_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Generate samples from the model using DDIM.
        Same usage as p_sample_loop().
        """
        final = None
        for sample in self.ddim_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
            eta=eta,
        ):
            final = sample
        return final["sample"]

    def ddim_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Use DDIM to sample from the model and yield intermediate samples from
        each timestep of DDIM.
        Same usage as p_sample_loop_progressive().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)

        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            with th.no_grad():
                out = self.ddim_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                    eta=eta,
                )
                yield out
                img = out["sample"]

    def _vb_terms_bpd(
            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None
    ):
        """
        Get a term for the variational lower-bound.
        The resulting units are bits (rather than nats, as one might expect).
        This allows for comparison to other papers.
        :return: a dict with the following keys:
                 - 'output': a shape [N] tensor of NLLs or KLs.
                 - 'pred_xstart': the x_0 predictions.
        """
        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(
            x_start=x_start, x_t=x_t, t=t
        )

        out = self.p_mean_variance(
            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs
        )
        kl = normal_kl(
            true_mean, true_log_variance_clipped, out["mean"], out["log_variance"]
        )
        kl = mean_flat(kl) / np.log(2.0)

        decoder_nll = -discretized_gaussian_log_likelihood(
            x_start, means=out["mean"], log_scales=0.5 * out["log_variance"]
        )
        assert decoder_nll.shape == x_start.shape
        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)

        # At the first timestep return the decoder NLL,
        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))
        output = th.where((t == 0), decoder_nll, kl)
        return {"output": output, "pred_xstart": out["pred_xstart"]}

    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):
        """
        Compute training losses for a single timestep.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param t: a batch of timestep indices.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param noise: if specified, the specific Gaussian noise to try to remove.
        :return: a dict with the key "loss" containing a tensor of shape [N].
                 Some mean or variance settings may also have other keys.
        """
        if model_kwargs is None:
            model_kwargs = {}
        if noise is None:
            noise = th.randn_like(x_start)
        x_t = self.q_sample(x_start, t, noise=noise)

        terms = {}

        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:
            terms["loss"] = self._vb_terms_bpd(
                model=model,
                x_start=x_start,
                x_t=x_t,
                t=t,
                clip_denoised=False,
                model_kwargs=model_kwargs,
            )["output"]
            if self.loss_type == LossType.RESCALED_KL:
                terms["loss"] *= self.num_timesteps
        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:
            model_output = model(x_t, t, **model_kwargs)

            if self.model_var_type in [
                ModelVarType.LEARNED,
                ModelVarType.LEARNED_RANGE,
            ]:
                B, T, D = x_t.shape
                assert model_output.shape == (B, T, 2*D)
                model_output, model_var_values = th.split(model_output, D, dim=2)
                # Learn the variance using the variational bound, but don't let
                # it affect our mean prediction.
                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)
                # print('fro',frozen_out.shape)
                terms["vb"] = self._vb_terms_bpd(
                    model=lambda *args, r=frozen_out: r,
                    x_start=x_start,
                    x_t=x_t,
                    t=t,
                    clip_denoised=False,
                )["output"]
                # print("here")
                if self.loss_type == LossType.RESCALED_MSE:
                    # Divide by 1000 for equivalence with initial implementation.
                    # Without a factor of 1/1000, the VB term hurts the MSE term.
                    terms["vb"] *= self.num_timesteps / 1000.0
            target = {
                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(
                    x_start=x_start, x_t=x_t, t=t
                )[0],
                ModelMeanType.START_X: x_start,
                ModelMeanType.EPSILON: noise,
            }[self.model_mean_type]
            assert model_output.shape == target.shape == x_start.shape
            terms["mse"] = mean_flat((target - model_output) ** 2)
            if "vb" in terms:
                terms["loss"] = terms["mse"] + terms["vb"]
            else:
                terms["loss"] = terms["mse"]
        else:
            raise NotImplementedError(self.loss_type)

        return terms

    def _prior_bpd(self, x_start):
        """
        Get the prior KL term for the variational lower-bound, measured in
        bits-per-dim.
        This term can't be optimized, as it only depends on the encoder.
        :param x_start: the [N x C x ...] tensor of inputs.
        :return: a batch of [N] KL values (in bits), one per batch element.
        """
        batch_size = x_start.shape[0]
        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)
        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)
        kl_prior = normal_kl(
            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0
        )
        return mean_flat(kl_prior) / np.log(2.0)

    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):
        """
        Compute the entire variational lower-bound, measured in bits-per-dim,
        as well as other related quantities.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param clip_denoised: if True, clip denoised samples.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - total_bpd: the total variational lower-bound, per batch element.
                 - prior_bpd: the prior term in the lower-bound.
                 - vb: an [N x T] tensor of terms in the lower-bound.
                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.
                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.
        """
        device = x_start.device
        batch_size = x_start.shape[0]

        vb = []
        xstart_mse = []
        mse = []
        for t in list(range(self.num_timesteps))[::-1]:
            t_batch = th.tensor([t] * batch_size, device=device)
            noise = th.randn_like(x_start)
            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)
            # Calculate VLB term at the current timestep
            with th.no_grad():
                out = self._vb_terms_bpd(
                    model,
                    x_start=x_start,
                    x_t=x_t,
                    t=t_batch,
                    clip_denoised=clip_denoised,
                    model_kwargs=model_kwargs,
                )
            vb.append(out["output"])
            xstart_mse.append(mean_flat((out["pred_xstart"] - x_start) ** 2))
            eps = self._predict_eps_from_xstart(x_t, t_batch, out["pred_xstart"])
            mse.append(mean_flat((eps - noise) ** 2))

        vb = th.stack(vb, dim=1)
        xstart_mse = th.stack(xstart_mse, dim=1)
        mse = th.stack(mse, dim=1)

        prior_bpd = self._prior_bpd(x_start)
        total_bpd = vb.sum(dim=1) + prior_bpd
        return {
            "total_bpd": total_bpd,
            "prior_bpd": prior_bpd,
            "vb": vb,
            "xstart_mse": xstart_mse,
            "mse": mse,
        }


def _extract_into_tensor(arr, timesteps, broadcast_shape):
    """
    Extract values from a 1-D numpy array for a batch of indices.
    :param arr: the 1-D numpy array.
    :param timesteps: a tensor of indices into the array to extract.
    :param broadcast_shape: a larger shape of K dimensions with the batch
                            dimension equal to the length of timesteps.
    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.
    """
    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()
    while len(res.shape) < len(broadcast_shape):
        res = res[..., None]
    return res + th.zeros(broadcast_shape, device=timesteps.device)



##################################################################3
      #  respace
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import numpy as np
import torch as th



def space_timesteps(num_timesteps, section_counts):
    """
    Create a list of timesteps to use from an original diffusion process,
    given the number of timesteps we want to take from equally-sized portions
    of the original process.
    For example, if there's 300 timesteps and the section counts are [10,15,20]
    then the first 100 timesteps are strided to be 10 timesteps, the second 100
    are strided to be 15 timesteps, and the final 100 are strided to be 20.
    If the stride is a string starting with "ddim", then the fixed striding
    from the DDIM paper is used, and only one section is allowed.
    :param num_timesteps: the number of diffusion steps in the original
                          process to divide up.
    :param section_counts: either a list of numbers, or a string containing
                           comma-separated numbers, indicating the step count
                           per section. As a special case, use "ddimN" where N
                           is a number of steps to use the striding from the
                           DDIM paper.
    :return: a set of diffusion steps from the original process to use.
    """
    if isinstance(section_counts, str):
        if section_counts.startswith("ddim"):
            desired_count = int(section_counts[len("ddim") :])
            for i in range(1, num_timesteps):
                if len(range(0, num_timesteps, i)) == desired_count:
                    return set(range(0, num_timesteps, i))
            raise ValueError(
                f"cannot create exactly {num_timesteps} steps with an integer stride"
            )
        section_counts = [int(x) for x in section_counts.split(",")]
    size_per = num_timesteps // len(section_counts)
    extra = num_timesteps % len(section_counts)
    start_idx = 0
    all_steps = []
    for i, section_count in enumerate(section_counts):
        size = size_per + (1 if i < extra else 0)
        if size < section_count:
            raise ValueError(
                f"cannot divide section of {size} steps into {section_count}"
            )
        if section_count <= 1:
            frac_stride = 1
        else:
            frac_stride = (size - 1) / (section_count - 1)
        cur_idx = 0.0
        taken_steps = []
        for _ in range(section_count):
            taken_steps.append(start_idx + round(cur_idx))
            cur_idx += frac_stride
        all_steps += taken_steps
        start_idx += size
    return set(all_steps)


class SpacedDiffusion(GaussianDiffusion):
    """
    A diffusion process which can skip steps in a base diffusion process.
    :param use_timesteps: a collection (sequence or set) of timesteps from the
                          original diffusion process to retain.
    :param kwargs: the kwargs to create the base diffusion process.
    """

    def __init__(self, use_timesteps, **kwargs):
        self.use_timesteps = set(use_timesteps)
        self.timestep_map = []
        self.original_num_steps = len(kwargs["betas"])

        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa
        last_alpha_cumprod = 1.0
        new_betas = []
        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):
            if i in self.use_timesteps:
                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)
                last_alpha_cumprod = alpha_cumprod
                self.timestep_map.append(i)
        kwargs["betas"] = np.array(new_betas)
        super().__init__(**kwargs)

    def p_mean_variance(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)

    def training_losses(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().training_losses(self._wrap_model(model), *args, **kwargs)

    def condition_mean(self, cond_fn, *args, **kwargs):
        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)

    def condition_score(self, cond_fn, *args, **kwargs):
        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)

    def _wrap_model(self, model):
        if isinstance(model, _WrappedModel):
            return model
        return _WrappedModel(
            model, self.timestep_map, self.original_num_steps
        )

    def _scale_timesteps(self, t):
        # Scaling is done by the wrapped model.
        return t


class _WrappedModel:
    def __init__(self, model, timestep_map, original_num_steps):
        self.model = model
        self.timestep_map = timestep_map
        # self.rescale_timesteps = rescale_timesteps
        self.original_num_steps = original_num_steps

    def __call__(self, x, ts, **kwargs):
        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)
        new_ts = map_tensor[ts]
        # if self.rescale_timesteps:
        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)
        return self.model(x, new_ts, **kwargs)


##################################################################3
      #  init
##################################################################3

def create_diffusion(
    timestep_respacing,
    noise_schedule="linear",
    use_kl=False,
    sigma_small=False,
    predict_xstart=False,
    learn_sigma=True,
    rescale_learned_sigmas=False,
    diffusion_steps=1000
):
    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)
    if use_kl:
        loss_type = LossType.RESCALED_KL
    elif rescale_learned_sigmas:
        loss_type = LossType.RESCALED_MSE
    else:
        loss_type = LossType.MSE
    if timestep_respacing is None or timestep_respacing == "":
        timestep_respacing = [diffusion_steps]
    return SpacedDiffusion(
        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),
        betas=betas,
        model_mean_type=(
            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X
        ),
        model_var_type=(
            (
                ModelVarType.FIXED_LARGE
                if not sigma_small
                else ModelVarType.FIXED_SMALL
            )
            if not learn_sigma
            else ModelVarType.LEARNED_RANGE
        ),
        loss_type=loss_type
        # rescale_timesteps=rescale_timesteps,
    )


class ArgsDict:
    def __init__(self, args_dict):
        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。
        super().__init__()
        self.__dict__.update(args_dict)

    def __getattr__(self, name):
        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。
        return self.__dict__.get(name, None)

    def __getstate__(self):
        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。
        return self.__dict__.copy()
    
    
import torch
import torch.nn as nn
from torch.utils.data import DataLoader, TensorDataset
from torchvision import transforms
import numpy as np
from time import time
import os
import argparse
import logging
from copy import deepcopy
from collections import OrderedDict


from diffusers.models import AutoencoderKL

from tqdm import tqdm

os.chdir("./")

logging.basicConfig(filename='training.log', level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')


@torch.no_grad()
def update_ema(ema_model, model, decay=0.9999):
    """
    Step the EMA model towards the current model.
    """
    ema_params = OrderedDict(ema_model.named_parameters())
    model_params = OrderedDict(model.named_parameters())

    for name, param in model_params.items():
        # TODO: Consider applying only to params that require_grad to avoid small numerical changes of pos_embed
        ema_params[name].mul_(decay).add_(param.data, alpha=1 - decay)


def requires_grad(model, flag=True):
    """
    Set requires_grad flag for all parameters in a model.
    """
    for p in model.parameters():
        p.requires_grad = flag


def main(args):
    """
    Trains a new DiT model without using distributed training.
    """
    assert torch.cuda.is_available(), "Training currently requires at least one GPU."

    if not os.path.exists(args.results_dir):
        os.mkdir(args.results_dir)

    # Create model:
    # Note: You need to define DiT_models, create_diffusion, and other required objects
    #       or import them from your implementation.
    model = DiT_models[args.model](
        input_size=args.image_size,
        num_classes=args.num_classes,
        class_dropout_prob=args.class_dropout_prob
    )
    ema = deepcopy(model).cuda()  # Create an EMA of the model for use after training
    requires_grad(ema, False)
    model = model.cuda()
    diffusion = create_diffusion(timestep_respacing="")
    # vae = AutoencoderKL.from_pretrained(f"stabilityai/sd-vae-ft-{args.vae}").cuda()

    # Setup optimizer
    opt = torch.optim.AdamW(model.parameters(), lr=1e-2, weight_decay=0)
    scheduler = torch.optim.lr_scheduler.StepLR(optimizer=opt, step_size=600, gamma=0.8)
    # Setup data:
    data = np.load('./video_data/'+args.data_file)
    dataset = TensorDataset(torch.from_numpy(data))
    loader = DataLoader(
        dataset,
        batch_size=args.global_batch_size,
        shuffle=True,
        num_workers=args.num_workers,
        pin_memory=True,
        drop_last=True
    )

    # Variables for monitoring/logging purposes:
    train_steps = 0
    log_steps = 0
    running_loss = 0
    start_time = time()

    print(f"Training for {args.epochs} epochs...")
    for epoch in range(args.epochs):
        print(f"Beginning epoch {epoch}...")
        for x in tqdm(loader):
            x = x[0].to(torch.float32).cuda()
            y = torch.zeros(x.shape[0], dtype=torch.int).cuda()
            # print('input x shape: ',x.shape)
            # with torch.no_grad():
            #     x = vae.encode(x).latent_dist.sample().mul_(0.18215)
            #     print(x.shape)
            t = torch.randint(0, diffusion.num_timesteps, (x.shape[0],)).cuda()
            model_kwargs = dict(y=y)
            loss_dict = diffusion.training_losses(model, x, t, model_kwargs)
            loss = loss_dict["loss"].mean()
            opt.zero_grad()
            loss.backward()
            opt.step()
            scheduler.step()
            update_ema(ema, model)

            # Log loss values:
            running_loss += loss.item()
            log_steps += 1
            train_steps += 1
            if train_steps % args.log_every == 0:
                torch.cuda.synchronize()
                end_time = time()
                steps_per_sec = log_steps / (end_time - start_time)
                avg_loss = torch.tensor(running_loss / log_steps).cuda()
                logging.info(f'Epoch {epoch}, Step {train_steps}: Loss = {avg_loss}')
                print(f"(step={train_steps:07d}) Train Loss: {avg_loss:.4f}, Train Steps/Sec: {steps_per_sec:.2f}")
                running_loss = 0
                log_steps = 0
                start_time = time()
                
        # Save DiT checkpoint:
        checkpoint = {
                "model": model.state_dict(),
                "ema": ema.state_dict(),
                "opt": opt.state_dict(),
        }
        checkpoint_path = f"{args.results_dir}/ep{epoch}_{train_steps:07d}.pt"
        torch.save(checkpoint, checkpoint_path)
        print(f"Saved checkpoint to {checkpoint_path}")

    print("Done!")

# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.

"""
Sample new images from a pre-trained DiT.
"""
import torch
torch.backends.cuda.matmul.allow_tf32 = True
torch.backends.cudnn.allow_tf32 = True
from torchvision.utils import save_image
from diffusers.models import AutoencoderKL
import argparse
import logging

os.chdir("./")

# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.

"""
Functions for downloading pre-trained DiT models
"""
from torchvision.datasets.utils import download_url
import torch
import os


pretrained_models = {'DiT-XL-2-512x512.pt', 'DiT-XL-2-256x256.pt'}


def find_model(model_name):
    """
    Finds a pre-trained DiT model, downloading it if necessary. Alternatively, loads a model from a local path.
    """
    if model_name in pretrained_models:  # Find/download our pre-trained DiT checkpoints
        return download_model(model_name)
    else:  # Load a custom DiT checkpoint:
        assert os.path.isfile(model_name), f'Could not find DiT checkpoint at {model_name}'
        checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)
        print('ok')
        # if "ema" in checkpoint:  # supports checkpoints from train.py
        #     checkpoint = checkpoint["ema"]
        checkpoint = checkpoint["model"]
        return checkpoint


def download_model(model_name):
    """
    Downloads a pre-trained DiT model from the web.
    """
    assert model_name in pretrained_models
    local_path = f'pretrained_models/{model_name}'
    if not os.path.isfile(local_path):
        os.makedirs('pretrained_models', exist_ok=True)
        web_path = f'https://dl.fbaipublicfiles.com/DiT/models/{model_name}'
        download_url(web_path, 'pretrained_models')
    model = torch.load(local_path, map_location=lambda storage, loc: storage)
    return model


# if __name__ == "__main__":
#     # Download all DiT checkpoints
#     for model in pretrained_models:
#         download_model(model)
#     print('Done.')


def sample_main(args):
    # Setup PyTorch:
    torch.manual_seed(args.seed)
    torch.set_grad_enabled(False)
    device = "cuda" if torch.cuda.is_available() else "cpu"

    if args.ckpt is None:
        assert args.model == "DiT-XL/2", "Only DiT-XL/2 models are available for auto-download."
        assert args.image_size in [256, 512]
        assert args.num_classes == 1000

    # Load model:
    latent_size=args.image_size
    model = DiT_models[args.model](
        input_size=args.image_size,
        num_classes=args.num_classes
    ).to(device)
    # Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:
    ckpt_path = args.ckpt or f"DiT-XL-2-{args.image_size}x{args.image_size}.pt"
    state_dict = find_model(ckpt_path)
    model.load_state_dict(state_dict)
    model.eval()  # important!
    diffusion = create_diffusion(str(args.num_sampling_steps))
    # vae = AutoencoderKL.from_pretrained(f"stabilityai/sd-vae-ft-{args.vae}").to(device)

    # Labels to condition the model with (feel free to change):
    class_labels = [0]*args.sample_size

    # Create sampling noise:
    n = len(class_labels)
    # z = torch.randn(n, 4, latent_size, latent_size, device=device)
    z = torch.randn(n,  args.seq_length, args.image_size, device=device)
    y = torch.tensor(class_labels, device=device)

    # Setup classifier-free guidance:
    z = torch.cat([z, z], 0)
    y_null = torch.tensor([1000] * n, device=device)
    y = torch.cat([y, y_null], 0)
    model_kwargs = dict(y=y, cfg_scale=args.cfg_scale)

    # Sample images:
    # print('z',z.shape,'y',y.shape,'y_null',y_null.shape)
    samples = diffusion.p_sample_loop(
        model.forward_with_cfg, z.shape, z, clip_denoised=False, model_kwargs=model_kwargs, progress=True, device=device
    )
    #print('sample',samples.shape)
    

    samples, _ = samples.chunk(2, dim=0)  # Remove null class samples
    #print('sample2',samples.shape)
    # samples = vae.decode(samples / 0.18215).sample

    # Save and display images:
    # save_image(samples, "sample.png", nrow=4, normalize=True, value_range=(-1, 1))
    file_path=args.result_path+f'/sample_{args.name}_{n}.npy'
    np.save(file_path, samples.cpu().numpy())
    
    print(f"sample results saved to {file_path}")
    


v=2
l_list=[64]
n_list=[1000,3200,10000,32000,100000]
sample_size=10000
N_list=[16,32,64,128,256,512]

repeated=5
l_=64

ckpt_name_dict={1000:"0001200",3200:"0002400",10000:"0003900",32000:"0006250",100000:"0019500"}
ep_name_dict={1000:"399",3200:"199",10000:"99",32000:"49",100000:"49"}
# ep_list=["49"]
# steps_list=["0001950"]
# for seq_length in N_list:
#     for num_videos in n_list:
#         for repeat in range(repeated):
#             # for ep, steps in zip(ep_list,steps_list):
    

#             sample_args_dict = {
#                     "model": f"DiT-PD/8_N={seq_length}",
#                     "vae": "mse",
#                     "seq_length":seq_length,
#                     "image_size": 8,
#                     "sample_size": sample_size,
#                     "num_classes": 1000,
#                     "cfg_scale": 0,
#                     "num_sampling_steps": 200,
#                     "seed": 0,
#                     "ckpt": "./video_results_rebuttal/"+f"_n={num_videos}_v={v}_l={l_}_N={seq_length}_r={repeat}/ep{ep_name_dict[num_videos]}_"+ckpt_name_dict[num_videos]+ ".pt",
#                     "result_path":"video_samples_rebuttal",
#                     "name":'gridtest'+f"_n={num_videos}_v={v}_l={l_}_N={seq_length}_r={repeat}_ep={19}"
#                     # "ckpt":None
#                 }

#             sample_args = ArgsDict(sample_args_dict)
#             sample_main(sample_args)


# v=2
# l_list=[64]
# n_list=[1000,3200,10000,32000,100000]
# N_list=[16,32,64,128,256,512]
# l_=64
# repeated=5
# # for l_ in tqdm(l_list):
# #     for num_videos in n_list:
# #         for repeat in range(5):

# ep_name_dict={1000:399,3200:199,10000:99,32000:99,100000:99}
# ckpt_name_dict={1000:"0001200",3200:"0002400",10000:"0003900",32000:"0012500",100000:"0039000"}

# seq_length=128
# for num_videos in n_list:
#     for depth in [1,2,4,8,16]:
#         for repeat in range(repeated):
#             # for ep, steps in zip(ep_list,steps_list):


#             sample_args_dict = {
#                     "model": f"DiT-PD/8_N={seq_length}_D={depth}",
#                     "vae": "mse",
#                     "seq_length":seq_length,
#                     "image_size": 8,
#                     "sample_size": sample_size,
#                     "num_classes": 1000,
#                     "cfg_scale": 0,
#                     "num_sampling_steps": 200,
#                     "seed": 0,
#                     "ckpt": "./video_results_rebuttal/"+f"_n={num_videos}_v={v}_l={l_}_N={seq_length}_D={depth}_r={repeat}/ep{ep_name_dict[num_videos]}_"+ckpt_name_dict[num_videos]+ ".pt",
#                     "result_path":"video_samples_rebuttal",
#                     "name":'gridtest'+f"_n={num_videos}_v={v}_l={l_}_N={seq_length}_D={depth}_r={repeat}_ep={19}"
#                     # "ckpt":None
#                 }

#             sample_args = ArgsDict(sample_args_dict)
#             sample_main(sample_args)


v=2
l_list=[64]
n_list=[1000,3200,10000,32000,100000]
N_list=[16,32,64,128,256,512]
l_=64
repeated=5
# for l_ in tqdm(l_list):
#     for num_videos in n_list:
#         for repeat in range(5):

ep_name_dict={1000:399,3200:199,10000:99,32000:99,100000:99}
ckpt_name_dict={1000:"0001200",3200:"0002400",10000:"0003900",32000:"0012500",100000:"0039000"}
ep_steps=["0000039","0000078","0000156"]
ep_list=[0,1,3]
seq_length=128
num_videos=100000
depth=16
for (ep,steps) in zip(ep_list,ep_steps):
        # for ep, steps in zip(ep_list,steps_list):


    sample_args_dict = {
            "model": f"DiT-PD/8_N={seq_length}_D={depth}",
            "vae": "mse",
            "seq_length":seq_length,
            "image_size": 8,
            "sample_size": sample_size,
            "num_classes": 1000,
            "cfg_scale": 0,
            "num_sampling_steps": 200,
            "seed": 0,
            "ckpt": f"./video_results_rebuttal/_n=10000_v=2_l=64_N=128_D=16_r=0/ep{ep}_"+steps+ ".pt",
            "result_path":"video_samples_rebuttal",
            "name":'gridtest'+f"_n={10000}_v={2}_l={64}_N={128}_D={16}_r={0}_ep={ep}"
            # "ckpt":None
        }

    sample_args = ArgsDict(sample_args_dict)
    sample_main(sample_args)

==> DiT/DiT_train_model.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.
# --------------------------------------------------------
# References:
# GLIDE: https://github.com/openai/glide-text2im
# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py
# --------------------------------------------------------

import torch
import torch.nn as nn
import numpy as np
import math
#from Unet import UnetDiff
from timm.models.vision_transformer import PatchEmbed, Attention, Mlp


def modulate(x, shift, scale):
    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)


#################################################################################
#               Embedding Layers for Timesteps and Class Labels                 #
#################################################################################

class TimestepEmbedder(nn.Module):
    """
    Embeds scalar timesteps into vector representations.
    """
    def __init__(self, hidden_size, frequency_embedding_size=256):
        super().__init__()
        self.mlp = nn.Sequential(
            nn.Linear(frequency_embedding_size, hidden_size, bias=True),
            nn.SiLU(),
            nn.Linear(hidden_size, hidden_size, bias=True),
        )
        self.frequency_embedding_size = frequency_embedding_size

    @staticmethod
    def timestep_embedding(t, dim, max_period=10000):
        """
        Create sinusoidal timestep embeddings.
        :param t: a 1-D Tensor of N indices, one per batch element.
                          These may be fractional.
        :param dim: the dimension of the output.
        :param max_period: controls the minimum frequency of the embeddings.
        :return: an (N, D) Tensor of positional embeddings.
        """
        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py
        half = dim // 2
        freqs = torch.exp(
            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half
        ).to(device=t.device)
        args = t[:, None].float() * freqs[None]
        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)
        if dim % 2:
            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)
        return embedding

    def forward(self, t):
        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)
        t_emb = self.mlp(t_freq)
        return t_emb


class LabelEmbedder(nn.Module):
    """
    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.
    """
    def __init__(self, num_classes, hidden_size, dropout_prob):
        super().__init__()
        use_cfg_embedding = dropout_prob > 0
        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)
        self.num_classes = num_classes
        self.dropout_prob = dropout_prob

    def token_drop(self, labels, force_drop_ids=None):
        """
        Drops labels to enable classifier-free guidance.
        """
        if force_drop_ids is None:
            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob
            # print('drop',drop_ids)
        else:
            drop_ids = force_drop_ids == 1
        # print('drop2',labels)
        labels = torch.where(drop_ids, self.num_classes, labels)
        # print('drop3',labels)
        return labels

    def forward(self, labels, train, force_drop_ids=None):
        use_dropout = self.dropout_prob > 0
        if (train and use_dropout) or (force_drop_ids is not None):
            labels = self.token_drop(labels, force_drop_ids)
        embeddings = self.embedding_table(labels)
        return embeddings


#################################################################################
#                                 Core DiT Model                                #
#################################################################################

class DiTBlock(nn.Module):
    """
    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.
    """
    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):
        super().__init__()
        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)
        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        mlp_hidden_dim = int(hidden_size * mlp_ratio)
        approx_gelu = lambda: nn.GELU(approximate="tanh")
        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)
        self.adaLN_modulation = nn.Sequential(
            nn.SiLU(),
            nn.Linear(hidden_size, 6 * hidden_size, bias=True)
        )

    def forward(self, x, c):
        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)
        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))
        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))
        return x


class FinalLayer(nn.Module):
    """
    The final layer of DiT.
    """
    def __init__(self, hidden_size, patch_size, out_channels):
        super().__init__()
        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)
        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)
        self.adaLN_modulation = nn.Sequential(
            nn.SiLU(),
            nn.Linear(hidden_size, 2 * hidden_size, bias=True)
        )

    def forward(self, x, c):
        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)
        x = modulate(self.norm_final(x), shift, scale)
        x = self.linear(x)
        return x

class TemporalPatchEmbedding(nn.Module):
    def __init__(self, input_size, hidden_size, bias=True):
        super(TemporalPatchEmbedding, self).__init__()
        self.linear = nn.Linear(input_size, hidden_size, bias=bias)

    def forward(self, x):
        # 输入 x 的形状：[batch_size, seq_len, input_size]

        # 将输入 x 变形为 [batch_size * seq_len, input_size]
        N,T,D=x.shape
        x = x.view(-1, D)
        # print('a',x.shape)
        # 应用 Linear 层
        x = self.linear(x)
        # print('b',x.shape)
        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]
        x = x.view(N, T, x.shape[-1])
        # print('c',x.shape)
        return x


class DiT(nn.Module):
    """
    Diffusion model with a Transformer backbone.
    """
    def __init__(
        self,
        input_size=32,
        patch_size=2,
        in_channels=4,
        hidden_size=1152,
        depth=28,
        num_heads=16,
        mlp_ratio=4.0,
        class_dropout_prob=0.1,
        num_classes=1000,
        learn_sigma=True,
        seq_length=128,
    ):
        super().__init__()
        self.learn_sigma = learn_sigma
        self.in_channels = 1
        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels
        # print('out',self.out_channels)
        self.patch_size = patch_size
        self.num_heads = num_heads
        self.hidden_size = hidden_size
        

        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)
        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size, bias=True)
        self.t_embedder = TimestepEmbedder(hidden_size)
        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)
        self.num_patches = seq_length ## [N,T,D] no T
        # Will use fixed sin-cos embedding:
        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size), requires_grad=False)

        self.blocks = nn.ModuleList([
            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)
        ])
        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)
        self.initialize_weights()

    def initialize_weights(self):
        # Initialize transformer layers:
        def _basic_init(module):
            if isinstance(module, nn.Linear):
                torch.nn.init.xavier_uniform_(module.weight)
                if module.bias is not None:
                    nn.init.constant_(module.bias, 0)
        self.apply(_basic_init)

        # Initialize (and freeze) pos_embed by sin-cos embedding:
        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size)
        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))
        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))

        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):
        # w = self.x_embedder.proj.weight.data
        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))
        # nn.init.constant_(self.x_embedder.proj.bias, 0)
        w = self.x_embedder.linear.weight.data
        b = self.x_embedder.linear.bias.data
        nn.init.xavier_uniform_(w)
        nn.init.constant_(b, 0)

        # Initialize label embedding table:
        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)

        # Initialize timestep embedding MLP:
        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)
        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)

        # Zero-out adaLN modulation layers in DiT blocks:
        for block in self.blocks:
            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)
            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)

        # Zero-out output layers:
        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)
        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)
        nn.init.constant_(self.final_layer.linear.weight, 0)
        nn.init.constant_(self.final_layer.linear.bias, 0)

    def unpatchify(self, x):
        """
        x: (N, T, patch_size**2 * C)
        imgs: (N, H, W, C)
        """
        # print('unp',x.shape)
        p = self.num_patches

        # B, T, C = x.shape

        # x = x.reshape(shape=(x.shape[0], p, p))
        # x = torch.einsum('nhwpqc->nchpwq', x)
        # imgs = x.reshape(shape=(B, C, T))
        # return imgs
        return x

    def forward(self, x, t, y):
        """
        Forward pass of DiT.
        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)
        t: (N,) tensor of diffusion timesteps
        y: (N,) tensor of class labels
        """
        # print('f1',x.shape)
        x = self.x_embedder(x) + self.pos_embed  # (N, T, D), where T = H * W / patch_size ** 2
        # print('f2',x.shape)
        t = self.t_embedder(t)                   # (N, D)
        # print('f3',t.shape)
        y = self.y_embedder(y, self.training)    # (N, D)
        # print('f4',y.shape)
        c = t + y                                # (N, D)
        # print('f5',torch.abs(x[0]).mean())
        for (i,block) in enumerate(self.blocks):
            x = block(x, c)                      # (N, T, D)
            # print(f'f6_{i}',torch.abs(x[0]).mean())
        # print('f6',x.shape)
        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)
        # print('f7',x.shape)
        # print('f7',torch.abs(x[0]).mean())
        x = self.unpatchify(x)                   # (N, out_channels, H, W)
        # print('f8',x.shape)
        # print('f8',torch.abs(x[0]).mean())
        return x

    def forward_with_cfg(self, x, t, y, cfg_scale):
        """
        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.
        """
        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb
        half = x[: len(x) // 2]
        combined = torch.cat([half, half], dim=0)
        model_out = self.forward(combined, t, y)
        # print('0000',model_out.shape)
        # For exact reproducibility reasons, we apply classifier-free guidance on only
        # three channels by default. The standard approach to cfg applies it to all channels.
        # This can be done by uncommenting the following line and commenting-out the line following that.
        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]
        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]
        # print('1111',eps.shape,rest.shape)
        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)
        # print('2222',cond_eps.shape,uncond_eps.shape)
        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)
        # print('3333',half_eps.shape)
        eps = torch.cat([half_eps, half_eps], dim=0)
        return torch.cat([eps, rest], dim=2)


#################################################################################
#                   Sine/Cosine Positional Embedding Functions                  #
#################################################################################
# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py

def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):
    """
    grid_size: int of the grid height and width
    return:
    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)
    """
    grid_h = np.arange(grid_size, dtype=np.float32)
    grid_w = np.arange(grid_size, dtype=np.float32)
    grid = np.meshgrid(grid_w, grid_h)  # here w goes first
    grid = np.stack(grid, axis=0)

    grid = grid.reshape([2, 1, grid_size, grid_size])
    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)
    if cls_token and extra_tokens > 0:
        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)
    return pos_embed


def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):
    assert embed_dim % 2 == 0

    # use half of dimensions to encode grid_h
    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)
    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)

    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)
    return emb


def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):
    """
    embed_dim: output dimension for each position
    pos: a list of positions to be encoded: size (M,)
    out: (M, D)
    """
    assert embed_dim % 2 == 0
    omega = np.arange(embed_dim // 2, dtype=np.float64)
    omega /= embed_dim / 2.
    omega = 1. / 10000**omega  # (D/2,)

    pos = pos.reshape(-1)  # (M,)
    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product

    emb_sin = np.sin(out) # (M, D/2)
    emb_cos = np.cos(out) # (M, D/2)

    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)
    return emb

def get_1d_sincos_pos_embed(seq_length, hidden_size):
    """
    seq_length: 长度为 seq_length 的序列
    hidden_size: 每个时间点的向量维度
    return:
    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]
    """
    assert hidden_size % 2 == 0, "hidden_size must be even for sin-cos encoding"
    omega = np.arange(hidden_size // 2, dtype=np.float64)
    omega /= hidden_size / 2.
    omega = 1. / 10000 ** omega  # (D/2,)

    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度
    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product

    emb_sin = np.sin(out)  # (seq_length, D/2)
    emb_cos = np.cos(out)  # (seq_length, D/2)

    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)
    return pos_embed



#################################################################################
#                                   DiT Configs                                  #
#################################################################################

def DiT_XL_2(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)

def DiT_XL_4(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)

def DiT_XL_8(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)

def DiT_L_2(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)

def DiT_L_4(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)

def DiT_L_8(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)

def DiT_B_2(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)

def DiT_B_4(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)

def DiT_B_8(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)

def DiT_S_2(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)

def DiT_S_4(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)

def DiT_S_8(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)

def DiT_P_8(**kwargs):
    return DiT(depth=12, hidden_size=8, patch_size=8, num_heads=1, **kwargs)


def DiT_PD_8(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, **kwargs)

def DiT_PD_8_N16(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=16, **kwargs)

def DiT_PD_8_N32(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)

def DiT_PD_8_N64(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=64, **kwargs)

def DiT_PD_8_N128(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)


def DiT_PD_8_N128D1(**kwargs):
    return DiT(depth=1, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N128D2(**kwargs):
    return DiT(depth=2, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N128D4(**kwargs):
    return DiT(depth=4, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N128D8(**kwargs):
    return DiT(depth=8, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)


def DiT_PD_8_N128D16(**kwargs):
    return DiT(depth=16, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)



def DiT_PD_8_N256(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=256, **kwargs)

def DiT_PD_8_N512(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)



DiT_models = {
    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,
    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,
    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,
    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,
    'DiT-P/8':  DiT_P_8,   'DiT-PD/8':  DiT_PD_8, 'DiT-PD/8_N=16':  DiT_PD_8_N16,  'DiT-PD/8_N=32':  DiT_PD_8_N32, 
    'DiT-PD/8_N=64':  DiT_PD_8_N64, 'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=256':  DiT_PD_8_N256, 'DiT-PD/8_N=512':  DiT_PD_8_N512, 'DiT-PD/8_N=128_D=1':  DiT_PD_8_N128D1,'DiT-PD/8_N=128_D=2':  DiT_PD_8_N128D2,'DiT-PD/8_N=128_D=4':  DiT_PD_8_N128D4,'DiT-PD/8_N=128_D=8':  DiT_PD_8_N128D8,'DiT-PD/8_N=128_D=16':  DiT_PD_8_N128D16}


##################################################################3
      #  diffusion utils
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import torch as th
import numpy as np


def normal_kl(mean1, logvar1, mean2, logvar2):
    """
    Compute the KL divergence between two gaussians.
    Shapes are automatically broadcasted, so batches can be compared to
    scalars, among other use cases.
    """
    tensor = None
    for obj in (mean1, logvar1, mean2, logvar2):
        if isinstance(obj, th.Tensor):
            tensor = obj
            break
    assert tensor is not None, "at least one argument must be a Tensor"

    # Force variances to be Tensors. Broadcasting helps convert scalars to
    # Tensors, but it does not work for th.exp().
    logvar1, logvar2 = [
        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)
        for x in (logvar1, logvar2)
    ]

    return 0.5 * (
        -1.0
        + logvar2
        - logvar1
        + th.exp(logvar1 - logvar2)
        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)
    )


def approx_standard_normal_cdf(x):
    """
    A fast approximation of the cumulative distribution function of the
    standard normal.
    """
    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))


def continuous_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a continuous Gaussian distribution.
    :param x: the targets
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    normalized_x = centered_x * inv_stdv
    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)
    return log_probs


def discretized_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a Gaussian distribution discretizing to a
    given image.
    :param x: the target images. It is assumed that this was uint8 values,
              rescaled to the range [-1, 1].
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    assert x.shape == means.shape == log_scales.shape
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)
    cdf_plus = approx_standard_normal_cdf(plus_in)
    min_in = inv_stdv * (centered_x - 1.0 / 255.0)
    cdf_min = approx_standard_normal_cdf(min_in)
    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))
    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))
    cdf_delta = cdf_plus - cdf_min
    log_probs = th.where(
        x < -0.999,
        log_cdf_plus,
        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),
    )
    assert log_probs.shape == x.shape
    return log_probs


##################################################################3
      #  Gaussian Diffusion
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py


import math

import numpy as np
import torch as th
import enum



def mean_flat(tensor):
    """
    Take the mean over all non-batch dimensions.
    """
    return tensor.mean(dim=list(range(1, len(tensor.shape))))


class ModelMeanType(enum.Enum):
    """
    Which type of output the model predicts.
    """

    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}
    START_X = enum.auto()  # the model predicts x_0
    EPSILON = enum.auto()  # the model predicts epsilon


class ModelVarType(enum.Enum):
    """
    What is used as the model's output variance.
    The LEARNED_RANGE option has been added to allow the model to predict
    values between FIXED_SMALL and FIXED_LARGE, making its job easier.
    """

    LEARNED = enum.auto()
    FIXED_SMALL = enum.auto()
    FIXED_LARGE = enum.auto()
    LEARNED_RANGE = enum.auto()


class LossType(enum.Enum):
    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)
    RESCALED_MSE = (
        enum.auto()
    )  # use raw MSE loss (with RESCALED_KL when learning variances)
    KL = enum.auto()  # use the variational lower-bound
    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB

    def is_vb(self):
        return self == LossType.KL or self == LossType.RESCALED_KL


def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):
    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    warmup_time = int(num_diffusion_timesteps * warmup_frac)
    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)
    return betas


def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):
    """
    This is the deprecated API for creating beta schedules.
    See get_named_beta_schedule() for the new library of schedules.
    """
    if beta_schedule == "quad":
        betas = (
            np.linspace(
                beta_start ** 0.5,
                beta_end ** 0.5,
                num_diffusion_timesteps,
                dtype=np.float64,
            )
            ** 2
        )
    elif beta_schedule == "linear":
        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "warmup10":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)
    elif beta_schedule == "warmup50":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)
    elif beta_schedule == "const":
        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "jsd":  # 1/T, 1/(T-1), 1/(T-2), ..., 1
        betas = 1.0 / np.linspace(
            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64
        )
    else:
        raise NotImplementedError(beta_schedule)
    assert betas.shape == (num_diffusion_timesteps,)
    return betas


def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):
    """
    Get a pre-defined beta schedule for the given name.
    The beta schedule library consists of beta schedules which remain similar
    in the limit of num_diffusion_timesteps.
    Beta schedules may be added, but should not be removed or changed once
    they are committed to maintain backwards compatibility.
    """
    if schedule_name == "linear":
        # Linear schedule from Ho et al, extended to work for any number of
        # diffusion steps.
        scale = 1000 / num_diffusion_timesteps
        return get_beta_schedule(
            "linear",
            beta_start=scale * 0.0001,
            beta_end=scale * 0.02,
            num_diffusion_timesteps=num_diffusion_timesteps,
        )
    elif schedule_name == "squaredcos_cap_v2":
        return betas_for_alpha_bar(
            num_diffusion_timesteps,
            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,
        )
    else:
        raise NotImplementedError(f"unknown beta schedule: {schedule_name}")


def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):
    """
    Create a beta schedule that discretizes the given alpha_t_bar function,
    which defines the cumulative product of (1-beta) over time from t = [0,1].
    :param num_diffusion_timesteps: the number of betas to produce.
    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and
                      produces the cumulative product of (1-beta) up to that
                      part of the diffusion process.
    :param max_beta: the maximum beta to use; use values lower than 1 to
                     prevent singularities.
    """
    betas = []
    for i in range(num_diffusion_timesteps):
        t1 = i / num_diffusion_timesteps
        t2 = (i + 1) / num_diffusion_timesteps
        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))
    return np.array(betas)


class GaussianDiffusion:
    """
    Utilities for training and sampling diffusion models.
    Original ported from this codebase:
    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42
    :param betas: a 1-D numpy array of betas for each diffusion timestep,
                  starting at T and going to 1.
    """

    def __init__(
        self,
        *,
        betas,
        model_mean_type,
        model_var_type,
        loss_type
    ):

        self.model_mean_type = model_mean_type
        self.model_var_type = model_var_type
        self.loss_type = loss_type

        # Use float64 for accuracy.
        betas = np.array(betas, dtype=np.float64)
        self.betas = betas
        assert len(betas.shape) == 1, "betas must be 1-D"
        assert (betas > 0).all() and (betas <= 1).all()

        self.num_timesteps = int(betas.shape[0])

        alphas = 1.0 - betas
        self.alphas_cumprod = np.cumprod(alphas, axis=0)
        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])
        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)
        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)

        # calculations for diffusion q(x_t | x_{t-1}) and others
        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)
        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)
        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)
        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)
        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)

        # calculations for posterior q(x_{t-1} | x_t, x_0)
        self.posterior_variance = (
            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain
        self.posterior_log_variance_clipped = np.log(
            np.append(self.posterior_variance[1], self.posterior_variance[1:])
        ) if len(self.posterior_variance) > 1 else np.array([])

        self.posterior_mean_coef1 = (
            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        self.posterior_mean_coef2 = (
            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)
        )

    def q_mean_variance(self, x_start, t):
        """
        Get the distribution q(x_t | x_0).
        :param x_start: the [N x C x ...] tensor of noiseless inputs.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :return: A tuple (mean, variance, log_variance), all of x_start's shape.
        """
        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)
        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)
        return mean, variance, log_variance

    def q_sample(self, x_start, t, noise=None):
        """
        Diffuse the data for a given number of diffusion steps.
        In other words, sample from q(x_t | x_0).
        :param x_start: the initial data batch.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :param noise: if specified, the split-out normal noise.
        :return: A noisy version of x_start.
        """
        if noise is None:
            noise = th.randn_like(x_start)
        assert noise.shape == x_start.shape
        return (
            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise
        )

    def q_posterior_mean_variance(self, x_start, x_t, t):
        """
        Compute the mean and variance of the diffusion posterior:
            q(x_{t-1} | x_t, x_0)
        """
        assert x_start.shape == x_t.shape
        posterior_mean = (
            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start
            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t
        )
        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)
        posterior_log_variance_clipped = _extract_into_tensor(
            self.posterior_log_variance_clipped, t, x_t.shape
        )
        assert (
            posterior_mean.shape[0]
            == posterior_variance.shape[0]
            == posterior_log_variance_clipped.shape[0]
            == x_start.shape[0]
        )
        return posterior_mean, posterior_variance, posterior_log_variance_clipped

    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):
        """
        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of
        the initial x, x_0.
        :param model: the model, which takes a signal and a batch of timesteps
                      as input.
        :param x: the [N x C x ...] tensor at time t.
        :param t: a 1-D Tensor of timesteps.
        :param clip_denoised: if True, clip the denoised signal into [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample. Applies before
            clip_denoised.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict with the following keys:
                 - 'mean': the model mean output.
                 - 'variance': the model variance output.
                 - 'log_variance': the log of 'variance'.
                 - 'pred_xstart': the prediction for x_0.
        """
        if model_kwargs is None:
            model_kwargs = {}
        # print("p_mean_variance")
        B, C = x.shape[:2]
        assert t.shape == (B,)
        # print("p_mean_variance1")
        # print(x.shape,t.shape)
        # print('aaa',x.shape)
        model_output = model(x, t, **model_kwargs)
        # print('p_mv',torch.abs(model_output[0]).mean())
        # print("p_mean_variance2")
        # print('000',model_output.shape)
        if isinstance(model_output, tuple):
            model_output, extra = model_output
        else:
            extra = None
        # print("p_mean_variance3")
        # print('model_output',model_output.shape)
        B,T,D=x.shape
        # print('iii',x.shape)
        # print('222',model_output.shape)
        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:
            assert model_output.shape == (B, T , 2*D)
            model_output, model_var_values = th.split(model_output, D, dim=2)
            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)
            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)
            # The model_var_values is [-1, 1] for [min_var, max_var].
            frac = (model_var_values + 1) / 2
            model_log_variance = frac * max_log + (1 - frac) * min_log
            model_variance = th.exp(model_log_variance)
        else:
            model_variance, model_log_variance = {
                # for fixedlarge, we set the initial (log-)variance like so
                # to get a better decoder log likelihood.
                ModelVarType.FIXED_LARGE: (
                    np.append(self.posterior_variance[1], self.betas[1:]),
                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),
                ),
                ModelVarType.FIXED_SMALL: (
                    self.posterior_variance,
                    self.posterior_log_variance_clipped,
                ),
            }[self.model_var_type]
            model_variance = _extract_into_tensor(model_variance, t, x.shape)
            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)

        def process_xstart(x):
            if denoised_fn is not None:
                x = denoised_fn(x)
            if clip_denoised:
                return x.clamp(-1, 1)
            return x

        if self.model_mean_type == ModelMeanType.START_X:
            pred_xstart = process_xstart(model_output)
        else:
            pred_xstart = process_xstart(
                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)
            )
        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)
        # print('mean',model_mean.shape)
        # print('p_mv2',torch.abs(model_mean).mean())
        

        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape
        return {
            "mean": model_mean,
            "variance": model_variance,
            "log_variance": model_log_variance,
            "pred_xstart": pred_xstart,
            "extra": extra,
        }

    def _predict_xstart_from_eps(self, x_t, t, eps):
        assert x_t.shape == eps.shape
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t
            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps
        )

    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)

    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute the mean for the previous step, given a function cond_fn that
        computes the gradient of a conditional log probability with respect to
        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to
        condition on y.
        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).
        """
        gradient = cond_fn(x, t, **model_kwargs)
        new_mean = p_mean_var["mean"].float() + p_mean_var["variance"] * gradient.float()
        return new_mean

    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute what the p_mean_variance output would have been, should the
        model's score function be conditioned by cond_fn.
        See condition_mean() for details on cond_fn.
        Unlike condition_mean(), this instead uses the conditioning strategy
        from Song et al (2020).
        """
        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)

        eps = self._predict_eps_from_xstart(x, t, p_mean_var["pred_xstart"])
        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)

        out = p_mean_var.copy()
        out["pred_xstart"] = self._predict_xstart_from_eps(x, t, eps)
        out["mean"], _, _ = self.q_posterior_mean_variance(x_start=out["pred_xstart"], x_t=x, t=t)
        return out

    def p_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
    ):
        """
        Sample x_{t-1} from the model at the given timestep.
        :param model: the model to sample from.
        :param x: the current tensor at x_{t-1}.
        :param t: the value of t, starting at 0 for the first diffusion step.
        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - 'sample': a random sample from the model.
                 - 'pred_xstart': a prediction of x_0.
        """
        # print("p_sample")
        
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        print("mean_var",x.shape,out["mean"].shape,out["variance"].shape,out["log_variance"].shape)
        # print("p_sample1")
        noise = th.randn_like(x)
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        # print("p_sample2")
        if cond_fn is not None:
            out["mean"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)
            
        sample = out["mean"] + nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise
        print('p_sample',torch.abs(out["mean"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise).mean())
        # print("p_sample3")
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def p_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model.
        :param model: the model module.
        :param shape: the shape of the samples, (N, C, H, W).
        :param noise: if specified, the noise from the encoder to sample.
                      Should be of the same shape as `shape`.
        :param clip_denoised: if True, clip x_start predictions to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param device: if specified, the device to create the samples on.
                       If not specified, use a model parameter's device.
        :param progress: if True, show a tqdm progress bar.
        :return: a non-differentiable batch of samples.
        """
        final = None
        for sample in self.p_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
        ):
            final = sample
        return final["sample"]

    def p_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model and yield intermediate samples from
        each timestep of diffusion.
        Arguments are the same as p_sample_loop().
        Returns a generator over dicts, where each dict is the return value of
        p_sample().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)
        # print("p_sample_loop_progressive")
        print("indices",indices)
        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            # print(f"p_sample_loop_progressive {i}")
            with th.no_grad():
                out = self.p_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                )
                print('loop_pro',torch.abs(out["sample"][0]).mean())
                yield out
                img = out["sample"]

    def ddim_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t-1} from the model using DDIM.
        Same usage as p_sample().
        """
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)

        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = self._predict_eps_from_xstart(x, t, out["pred_xstart"])

        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)
        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)
        sigma = (
            eta
            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))
            * th.sqrt(1 - alpha_bar / alpha_bar_prev)
        )
        # Equation 12.
        noise = th.randn_like(x)
        mean_pred = (
            out["pred_xstart"] * th.sqrt(alpha_bar_prev)
            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps
        )
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        sample = mean_pred + nonzero_mask * sigma * noise
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def ddim_reverse_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t+1} from the model using DDIM reverse ODE.
        """
        assert eta == 0.0, "Reverse ODE only for deterministic path"
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)
        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x
            - out["pred_xstart"]
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)
        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)

        # Equation 12. reversed
        mean_pred = out["pred_xstart"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps

        return {"sample": mean_pred, "pred_xstart": out["pred_xstart"]}

    def ddim_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Generate samples from the model using DDIM.
        Same usage as p_sample_loop().
        """
        final = None
        for sample in self.ddim_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
            eta=eta,
        ):
            final = sample
        return final["sample"]

    def ddim_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Use DDIM to sample from the model and yield intermediate samples from
        each timestep of DDIM.
        Same usage as p_sample_loop_progressive().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)

        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            with th.no_grad():
                out = self.ddim_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                    eta=eta,
                )
                yield out
                img = out["sample"]

    def _vb_terms_bpd(
            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None
    ):
        """
        Get a term for the variational lower-bound.
        The resulting units are bits (rather than nats, as one might expect).
        This allows for comparison to other papers.
        :return: a dict with the following keys:
                 - 'output': a shape [N] tensor of NLLs or KLs.
                 - 'pred_xstart': the x_0 predictions.
        """
        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(
            x_start=x_start, x_t=x_t, t=t
        )

        out = self.p_mean_variance(
            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs
        )
        kl = normal_kl(
            true_mean, true_log_variance_clipped, out["mean"], out["log_variance"]
        )
        kl = mean_flat(kl) / np.log(2.0)

        decoder_nll = -discretized_gaussian_log_likelihood(
            x_start, means=out["mean"], log_scales=0.5 * out["log_variance"]
        )
        assert decoder_nll.shape == x_start.shape
        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)

        # At the first timestep return the decoder NLL,
        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))
        output = th.where((t == 0), decoder_nll, kl)
        return {"output": output, "pred_xstart": out["pred_xstart"]}

    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):
        """
        Compute training losses for a single timestep.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param t: a batch of timestep indices.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param noise: if specified, the specific Gaussian noise to try to remove.
        :return: a dict with the key "loss" containing a tensor of shape [N].
                 Some mean or variance settings may also have other keys.
        """
        if model_kwargs is None:
            model_kwargs = {}
        if noise is None:
            noise = th.randn_like(x_start)
        x_t = self.q_sample(x_start, t, noise=noise)

        terms = {}

        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:
            terms["loss"] = self._vb_terms_bpd(
                model=model,
                x_start=x_start,
                x_t=x_t,
                t=t,
                clip_denoised=False,
                model_kwargs=model_kwargs,
            )["output"]
            if self.loss_type == LossType.RESCALED_KL:
                terms["loss"] *= self.num_timesteps
        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:
            model_output = model(x_t, t, **model_kwargs)

            if self.model_var_type in [
                ModelVarType.LEARNED,
                ModelVarType.LEARNED_RANGE,
            ]:
                B, T, D = x_t.shape
                assert model_output.shape == (B, T, 2*D)
                model_output, model_var_values = th.split(model_output, D, dim=2)
                # Learn the variance using the variational bound, but don't let
                # it affect our mean prediction.
                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)
                # print('fro',frozen_out.shape)
                terms["vb"] = self._vb_terms_bpd(
                    model=lambda *args, r=frozen_out: r,
                    x_start=x_start,
                    x_t=x_t,
                    t=t,
                    clip_denoised=False,
                )["output"]
                # print("here")
                if self.loss_type == LossType.RESCALED_MSE:
                    # Divide by 1000 for equivalence with initial implementation.
                    # Without a factor of 1/1000, the VB term hurts the MSE term.
                    terms["vb"] *= self.num_timesteps / 1000.0
            target = {
                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(
                    x_start=x_start, x_t=x_t, t=t
                )[0],
                ModelMeanType.START_X: x_start,
                ModelMeanType.EPSILON: noise,
            }[self.model_mean_type]
            assert model_output.shape == target.shape == x_start.shape
            terms["mse"] = mean_flat((target - model_output) ** 2)
            if "vb" in terms:
                terms["loss"] = terms["mse"] + terms["vb"]
            else:
                terms["loss"] = terms["mse"]
        else:
            raise NotImplementedError(self.loss_type)

        return terms

    def _prior_bpd(self, x_start):
        """
        Get the prior KL term for the variational lower-bound, measured in
        bits-per-dim.
        This term can't be optimized, as it only depends on the encoder.
        :param x_start: the [N x C x ...] tensor of inputs.
        :return: a batch of [N] KL values (in bits), one per batch element.
        """
        batch_size = x_start.shape[0]
        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)
        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)
        kl_prior = normal_kl(
            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0
        )
        return mean_flat(kl_prior) / np.log(2.0)

    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):
        """
        Compute the entire variational lower-bound, measured in bits-per-dim,
        as well as other related quantities.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param clip_denoised: if True, clip denoised samples.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - total_bpd: the total variational lower-bound, per batch element.
                 - prior_bpd: the prior term in the lower-bound.
                 - vb: an [N x T] tensor of terms in the lower-bound.
                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.
                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.
        """
        device = x_start.device
        batch_size = x_start.shape[0]

        vb = []
        xstart_mse = []
        mse = []
        for t in list(range(self.num_timesteps))[::-1]:
            t_batch = th.tensor([t] * batch_size, device=device)
            noise = th.randn_like(x_start)
            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)
            # Calculate VLB term at the current timestep
            with th.no_grad():
                out = self._vb_terms_bpd(
                    model,
                    x_start=x_start,
                    x_t=x_t,
                    t=t_batch,
                    clip_denoised=clip_denoised,
                    model_kwargs=model_kwargs,
                )
            vb.append(out["output"])
            xstart_mse.append(mean_flat((out["pred_xstart"] - x_start) ** 2))
            eps = self._predict_eps_from_xstart(x_t, t_batch, out["pred_xstart"])
            mse.append(mean_flat((eps - noise) ** 2))

        vb = th.stack(vb, dim=1)
        xstart_mse = th.stack(xstart_mse, dim=1)
        mse = th.stack(mse, dim=1)

        prior_bpd = self._prior_bpd(x_start)
        total_bpd = vb.sum(dim=1) + prior_bpd
        return {
            "total_bpd": total_bpd,
            "prior_bpd": prior_bpd,
            "vb": vb,
            "xstart_mse": xstart_mse,
            "mse": mse,
        }


def _extract_into_tensor(arr, timesteps, broadcast_shape):
    """
    Extract values from a 1-D numpy array for a batch of indices.
    :param arr: the 1-D numpy array.
    :param timesteps: a tensor of indices into the array to extract.
    :param broadcast_shape: a larger shape of K dimensions with the batch
                            dimension equal to the length of timesteps.
    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.
    """
    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()
    while len(res.shape) < len(broadcast_shape):
        res = res[..., None]
    return res + th.zeros(broadcast_shape, device=timesteps.device)



##################################################################3
      #  respace
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import numpy as np
import torch as th



def space_timesteps(num_timesteps, section_counts):
    """
    Create a list of timesteps to use from an original diffusion process,
    given the number of timesteps we want to take from equally-sized portions
    of the original process.
    For example, if there's 300 timesteps and the section counts are [10,15,20]
    then the first 100 timesteps are strided to be 10 timesteps, the second 100
    are strided to be 15 timesteps, and the final 100 are strided to be 20.
    If the stride is a string starting with "ddim", then the fixed striding
    from the DDIM paper is used, and only one section is allowed.
    :param num_timesteps: the number of diffusion steps in the original
                          process to divide up.
    :param section_counts: either a list of numbers, or a string containing
                           comma-separated numbers, indicating the step count
                           per section. As a special case, use "ddimN" where N
                           is a number of steps to use the striding from the
                           DDIM paper.
    :return: a set of diffusion steps from the original process to use.
    """
    if isinstance(section_counts, str):
        if section_counts.startswith("ddim"):
            desired_count = int(section_counts[len("ddim") :])
            for i in range(1, num_timesteps):
                if len(range(0, num_timesteps, i)) == desired_count:
                    return set(range(0, num_timesteps, i))
            raise ValueError(
                f"cannot create exactly {num_timesteps} steps with an integer stride"
            )
        section_counts = [int(x) for x in section_counts.split(",")]
    size_per = num_timesteps // len(section_counts)
    extra = num_timesteps % len(section_counts)
    start_idx = 0
    all_steps = []
    for i, section_count in enumerate(section_counts):
        size = size_per + (1 if i < extra else 0)
        if size < section_count:
            raise ValueError(
                f"cannot divide section of {size} steps into {section_count}"
            )
        if section_count <= 1:
            frac_stride = 1
        else:
            frac_stride = (size - 1) / (section_count - 1)
        cur_idx = 0.0
        taken_steps = []
        for _ in range(section_count):
            taken_steps.append(start_idx + round(cur_idx))
            cur_idx += frac_stride
        all_steps += taken_steps
        start_idx += size
    return set(all_steps)


class SpacedDiffusion(GaussianDiffusion):
    """
    A diffusion process which can skip steps in a base diffusion process.
    :param use_timesteps: a collection (sequence or set) of timesteps from the
                          original diffusion process to retain.
    :param kwargs: the kwargs to create the base diffusion process.
    """

    def __init__(self, use_timesteps, **kwargs):
        self.use_timesteps = set(use_timesteps)
        self.timestep_map = []
        self.original_num_steps = len(kwargs["betas"])

        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa
        last_alpha_cumprod = 1.0
        new_betas = []
        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):
            if i in self.use_timesteps:
                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)
                last_alpha_cumprod = alpha_cumprod
                self.timestep_map.append(i)
        kwargs["betas"] = np.array(new_betas)
        super().__init__(**kwargs)

    def p_mean_variance(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)

    def training_losses(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().training_losses(self._wrap_model(model), *args, **kwargs)

    def condition_mean(self, cond_fn, *args, **kwargs):
        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)

    def condition_score(self, cond_fn, *args, **kwargs):
        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)

    def _wrap_model(self, model):
        if isinstance(model, _WrappedModel):
            return model
        return _WrappedModel(
            model, self.timestep_map, self.original_num_steps
        )

    def _scale_timesteps(self, t):
        # Scaling is done by the wrapped model.
        return t


class _WrappedModel:
    def __init__(self, model, timestep_map, original_num_steps):
        self.model = model
        self.timestep_map = timestep_map
        # self.rescale_timesteps = rescale_timesteps
        self.original_num_steps = original_num_steps

    def __call__(self, x, ts, **kwargs):
        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)
        new_ts = map_tensor[ts]
        # if self.rescale_timesteps:
        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)
        return self.model(x, new_ts, **kwargs)


##################################################################3
      #  init
##################################################################3

def create_diffusion(
    timestep_respacing,
    noise_schedule="linear",
    use_kl=False,
    sigma_small=False,
    predict_xstart=False,
    learn_sigma=True,
    rescale_learned_sigmas=False,
    diffusion_steps=1000
):
    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)
    if use_kl:
        loss_type = LossType.RESCALED_KL
    elif rescale_learned_sigmas:
        loss_type = LossType.RESCALED_MSE
    else:
        loss_type = LossType.MSE
    if timestep_respacing is None or timestep_respacing == "":
        timestep_respacing = [diffusion_steps]
    return SpacedDiffusion(
        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),
        betas=betas,
        model_mean_type=(
            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X
        ),
        model_var_type=(
            (
                ModelVarType.FIXED_LARGE
                if not sigma_small
                else ModelVarType.FIXED_SMALL
            )
            if not learn_sigma
            else ModelVarType.LEARNED_RANGE
        ),
        loss_type=loss_type
        # rescale_timesteps=rescale_timesteps,
    )


class ArgsDict:
    def __init__(self, args_dict):
        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。
        super().__init__()
        self.__dict__.update(args_dict)

    def __getattr__(self, name):
        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。
        return self.__dict__.get(name, None)

    def __getstate__(self):
        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。
        return self.__dict__.copy()
    
    
import torch
import torch.nn as nn
from torch.utils.data import DataLoader, TensorDataset
from torchvision import transforms
import numpy as np
from time import time
import os
import argparse
import logging
from copy import deepcopy
from collections import OrderedDict


from diffusers.models import AutoencoderKL

from tqdm import tqdm

os.chdir("./")

logging.basicConfig(filename='training.log', level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')


@torch.no_grad()
def update_ema(ema_model, model, decay=0.9999):
    """
    Step the EMA model towards the current model.
    """
    ema_params = OrderedDict(ema_model.named_parameters())
    model_params = OrderedDict(model.named_parameters())

    for name, param in model_params.items():
        # TODO: Consider applying only to params that require_grad to avoid small numerical changes of pos_embed
        ema_params[name].mul_(decay).add_(param.data, alpha=1 - decay)


def requires_grad(model, flag=True):
    """
    Set requires_grad flag for all parameters in a model.
    """
    for p in model.parameters():
        p.requires_grad = flag


def main(args):
    """
    Trains a new DiT model without using distributed training.
    """
    assert torch.cuda.is_available(), "Training currently requires at least one GPU."

    if not os.path.exists(args.results_dir):
        os.mkdir(args.results_dir)

    # Create model:
    # Note: You need to define DiT_models, create_diffusion, and other required objects
    #       or import them from your implementation.
    model = DiT_models[args.model](
        input_size=args.image_size,
        num_classes=args.num_classes,
        class_dropout_prob=args.class_dropout_prob
    )
    ema = deepcopy(model).cuda()  # Create an EMA of the model for use after training
    requires_grad(ema, False)
    model = model.cuda()
    diffusion = create_diffusion(timestep_respacing="")
    # vae = AutoencoderKL.from_pretrained(f"stabilityai/sd-vae-ft-{args.vae}").cuda()

    # Setup optimizer
    opt = torch.optim.AdamW(model.parameters(), lr=1e-2, weight_decay=0)
    scheduler = torch.optim.lr_scheduler.StepLR(optimizer=opt, step_size=600, gamma=0.8)
    # Setup data:
    data = np.load(args.data_file)
    dataset = TensorDataset(torch.from_numpy(data))
    loader = DataLoader(
        dataset,
        batch_size=args.global_batch_size,
        shuffle=True,
        num_workers=args.num_workers,
        pin_memory=True,
        drop_last=True
    )

    # Variables for monitoring/logging purposes:
    train_steps = 0
    log_steps = 0
    running_loss = 0
    start_time = time()

    print(f"Training for {args.epochs} epochs...")
    for epoch in tqdm(range(args.epochs)):
        #print(f"Beginning epoch {epoch}...")
        for x in loader:
            x = x[0].to(torch.float32).cuda()
            y = torch.zeros(x.shape[0], dtype=torch.int).cuda()
            # print('input x shape: ',x.shape)
            # with torch.no_grad():
            #     x = vae.encode(x).latent_dist.sample().mul_(0.18215)
            #     print(x.shape)
            t = torch.randint(0, diffusion.num_timesteps, (x.shape[0],)).cuda()
            model_kwargs = dict(y=y)
            loss_dict = diffusion.training_losses(model, x, t, model_kwargs)
            loss = loss_dict["loss"].mean()
            opt.zero_grad()
            loss.backward()
            opt.step()
            scheduler.step()
            update_ema(ema, model)

            # Log loss values:
            running_loss += loss.item()
            log_steps += 1
            train_steps += 1
            if train_steps % args.log_every == 0:
                torch.cuda.synchronize()
                end_time = time()
                steps_per_sec = log_steps / (end_time - start_time)
                avg_loss = torch.tensor(running_loss / log_steps).cuda()
                logging.info(f'Epoch {epoch}, Step {train_steps}: Loss = {avg_loss}')
                print(f"(step={train_steps:07d}) Train Loss: {avg_loss:.4f}, Train Steps/Sec: {steps_per_sec:.2f}")
                running_loss = 0
                log_steps = 0
                start_time = time()
        #if epoch %10==9:
        # Save DiT checkpoint:
        checkpoint = {
                "model": model.state_dict(),
                "ema": ema.state_dict(),
                "opt": opt.state_dict(),
        }
        checkpoint_path = f"{args.results_dir}/ep{epoch}_{train_steps:07d}.pt"
        torch.save(checkpoint, checkpoint_path)
        #print(f"Saved checkpoint to {checkpoint_path}")

    print("Done!")




    
v=2
l_list=[64]
n_list=[1000,3200,10000,32000,100000]
N_list=[16,32,64,128,256,512]
l_=64
repeated=5
# for l_ in tqdm(l_list):
#     for num_videos in n_list:
#         for repeat in range(5):

ckpt_name_dict={1000:400,3200:200,10000:100,32000:100,100000:100}
# for seq_length in N_list:
#     for num_videos in n_list:
#         for repeat in range(repeated):
    
#             args_dict = {
#                     "nnodes":1,
#                     "nproc_per_node":"N",
#                     "data_file":f"./DiT_data/data_videos_n={num_videos}_l={l_}_nu={v}_N={seq_length}_r={repeat}.npy",
#                     "results_dir": "./video_results_rebuttal/"+f"_n={num_videos}_v={v}_l={l_}_N={seq_length}_r={repeat}",
#                     "model": f"DiT-PD/8_N={seq_length}",
#                     "image_size": 8,
#                     "num_classes": 1000,
#                     "epochs": ckpt_name_dict[num_videos],
#                     "global_batch_size": 256,
#                     "global_seed": 0,
#                     "vae": "ema",
#                     "num_workers": 4,
#                     "log_every": 100,
#                     "ckpt_every": 50000,
#                     "class_dropout_prob": 1
#                 }

#             args = ArgsDict(args_dict)
#             main(args)

seq_length=128
for dep in [16]:
    for num_videos in [10000]:
        for repeat in range(1):
    
            args_dict = {
                    "nnodes":1,
                    "nproc_per_node":"N",
                    "data_file":f"./DiT_data/data_videos_n={num_videos}_l={l_}_nu={v}_N={seq_length}_r={repeat}.npy",
                    "results_dir": "./video_results_rebuttal/"+f"_n={num_videos}_v={v}_l={l_}_N={seq_length}_D={dep}_r={repeat}",
                    "model": f"DiT-PD/8_N={seq_length}_D={dep}",
                    "image_size": 8,
                    "num_classes": 1000,
                    "epochs": ckpt_name_dict[num_videos],
                    "global_batch_size": 256,
                    "global_seed": 0,
                    "vae": "ema",
                    "num_workers": 4,
                    "log_every": 100,
                    "ckpt_every": 50000,
                    "class_dropout_prob": 1
                }

            args = ArgsDict(args_dict)
            main(args)

==> DiT/Diffusion.py <==

##################################################################3
      #  diffusion utils
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import torch as th
import numpy as np


def normal_kl(mean1, logvar1, mean2, logvar2):
    """
    Compute the KL divergence between two gaussians.
    Shapes are automatically broadcasted, so batches can be compared to
    scalars, among other use cases.
    """
    tensor = None
    for obj in (mean1, logvar1, mean2, logvar2):
        if isinstance(obj, th.Tensor):
            tensor = obj
            break
    assert tensor is not None, "at least one argument must be a Tensor"

    # Force variances to be Tensors. Broadcasting helps convert scalars to
    # Tensors, but it does not work for th.exp().
    logvar1, logvar2 = [
        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)
        for x in (logvar1, logvar2)
    ]

    return 0.5 * (
        -1.0
        + logvar2
        - logvar1
        + th.exp(logvar1 - logvar2)
        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)
    )


def approx_standard_normal_cdf(x):
    """
    A fast approximation of the cumulative distribution function of the
    standard normal.
    """
    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))


def continuous_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a continuous Gaussian distribution.
    :param x: the targets
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    normalized_x = centered_x * inv_stdv
    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)
    return log_probs


def discretized_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a Gaussian distribution discretizing to a
    given image.
    :param x: the target images. It is assumed that this was uint8 values,
              rescaled to the range [-1, 1].
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    assert x.shape == means.shape == log_scales.shape
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)
    cdf_plus = approx_standard_normal_cdf(plus_in)
    min_in = inv_stdv * (centered_x - 1.0 / 255.0)
    cdf_min = approx_standard_normal_cdf(min_in)
    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))
    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))
    cdf_delta = cdf_plus - cdf_min
    log_probs = th.where(
        x < -0.999,
        log_cdf_plus,
        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),
    )
    assert log_probs.shape == x.shape
    return log_probs


##################################################################3
      #  Gaussian Diffusion
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py


import math

import numpy as np
import torch as th
import enum



def mean_flat(tensor):
    """
    Take the mean over all non-batch dimensions.
    """
    return tensor.mean(dim=list(range(1, len(tensor.shape))))


class ModelMeanType(enum.Enum):
    """
    Which type of output the model predicts.
    """

    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}
    START_X = enum.auto()  # the model predicts x_0
    EPSILON = enum.auto()  # the model predicts epsilon


class ModelVarType(enum.Enum):
    """
    What is used as the model's output variance.
    The LEARNED_RANGE option has been added to allow the model to predict
    values between FIXED_SMALL and FIXED_LARGE, making its job easier.
    """

    LEARNED = enum.auto()
    FIXED_SMALL = enum.auto()
    FIXED_LARGE = enum.auto()
    LEARNED_RANGE = enum.auto()


class LossType(enum.Enum):
    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)
    RESCALED_MSE = (
        enum.auto()
    )  # use raw MSE loss (with RESCALED_KL when learning variances)
    KL = enum.auto()  # use the variational lower-bound
    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB

    def is_vb(self):
        return self == LossType.KL or self == LossType.RESCALED_KL


def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):
    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    warmup_time = int(num_diffusion_timesteps * warmup_frac)
    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)
    return betas


def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):
    """
    This is the deprecated API for creating beta schedules.
    See get_named_beta_schedule() for the new library of schedules.
    """
    if beta_schedule == "quad":
        betas = (
            np.linspace(
                beta_start ** 0.5,
                beta_end ** 0.5,
                num_diffusion_timesteps,
                dtype=np.float64,
            )
            ** 2
        )
    elif beta_schedule == "linear":
        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "warmup10":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)
    elif beta_schedule == "warmup50":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)
    elif beta_schedule == "const":
        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "jsd":  # 1/T, 1/(T-1), 1/(T-2), ..., 1
        betas = 1.0 / np.linspace(
            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64
        )
    else:
        raise NotImplementedError(beta_schedule)
    assert betas.shape == (num_diffusion_timesteps,)
    return betas


def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):
    """
    Get a pre-defined beta schedule for the given name.
    The beta schedule library consists of beta schedules which remain similar
    in the limit of num_diffusion_timesteps.
    Beta schedules may be added, but should not be removed or changed once
    they are committed to maintain backwards compatibility.
    """
    if schedule_name == "linear":
        # Linear schedule from Ho et al, extended to work for any number of
        # diffusion steps.
        scale = 1000 / num_diffusion_timesteps
        return get_beta_schedule(
            "linear",
            beta_start=scale * 0.0001,
            beta_end=scale * 0.02,
            num_diffusion_timesteps=num_diffusion_timesteps,
        )
    elif schedule_name == "squaredcos_cap_v2":
        return betas_for_alpha_bar(
            num_diffusion_timesteps,
            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,
        )
    else:
        raise NotImplementedError(f"unknown beta schedule: {schedule_name}")


def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):
    """
    Create a beta schedule that discretizes the given alpha_t_bar function,
    which defines the cumulative product of (1-beta) over time from t = [0,1].
    :param num_diffusion_timesteps: the number of betas to produce.
    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and
                      produces the cumulative product of (1-beta) up to that
                      part of the diffusion process.
    :param max_beta: the maximum beta to use; use values lower than 1 to
                     prevent singularities.
    """
    betas = []
    for i in range(num_diffusion_timesteps):
        t1 = i / num_diffusion_timesteps
        t2 = (i + 1) / num_diffusion_timesteps
        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))
    return np.array(betas)


class GaussianDiffusion:
    """
    Utilities for training and sampling diffusion models.
    Original ported from this codebase:
    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42
    :param betas: a 1-D numpy array of betas for each diffusion timestep,
                  starting at T and going to 1.
    """

    def __init__(
        self,
        *,
        betas,
        model_mean_type,
        model_var_type,
        loss_type
    ):

        self.model_mean_type = model_mean_type
        self.model_var_type = model_var_type
        self.loss_type = loss_type

        # Use float64 for accuracy.
        betas = np.array(betas, dtype=np.float64)
        self.betas = betas
        assert len(betas.shape) == 1, "betas must be 1-D"
        assert (betas > 0).all() and (betas <= 1).all()

        self.num_timesteps = int(betas.shape[0])

        alphas = 1.0 - betas
        self.alphas_cumprod = np.cumprod(alphas, axis=0)
        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])
        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)
        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)

        # calculations for diffusion q(x_t | x_{t-1}) and others
        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)
        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)
        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)
        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)
        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)

        # calculations for posterior q(x_{t-1} | x_t, x_0)
        self.posterior_variance = (
            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain
        self.posterior_log_variance_clipped = np.log(
            np.append(self.posterior_variance[1], self.posterior_variance[1:])
        ) if len(self.posterior_variance) > 1 else np.array([])

        self.posterior_mean_coef1 = (
            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        self.posterior_mean_coef2 = (
            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)
        )

    def q_mean_variance(self, x_start, t):
        """
        Get the distribution q(x_t | x_0).
        :param x_start: the [N x C x ...] tensor of noiseless inputs.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :return: A tuple (mean, variance, log_variance), all of x_start's shape.
        """
        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)
        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)
        return mean, variance, log_variance

    def q_sample(self, x_start, t, noise=None):
        """
        Diffuse the data for a given number of diffusion steps.
        In other words, sample from q(x_t | x_0).
        :param x_start: the initial data batch.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :param noise: if specified, the split-out normal noise.
        :return: A noisy version of x_start.
        """
        if noise is None:
            noise = th.randn_like(x_start)
        assert noise.shape == x_start.shape
        return (
            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise
        )

    def q_posterior_mean_variance(self, x_start, x_t, t):
        """
        Compute the mean and variance of the diffusion posterior:
            q(x_{t-1} | x_t, x_0)
        """
        assert x_start.shape == x_t.shape
        posterior_mean = (
            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start
            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t
        )
        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)
        posterior_log_variance_clipped = _extract_into_tensor(
            self.posterior_log_variance_clipped, t, x_t.shape
        )
        assert (
            posterior_mean.shape[0]
            == posterior_variance.shape[0]
            == posterior_log_variance_clipped.shape[0]
            == x_start.shape[0]
        )
        return posterior_mean, posterior_variance, posterior_log_variance_clipped

    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):
        """
        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of
        the initial x, x_0.
        :param model: the model, which takes a signal and a batch of timesteps
                      as input.
        :param x: the [N x C x ...] tensor at time t.
        :param t: a 1-D Tensor of timesteps.
        :param clip_denoised: if True, clip the denoised signal into [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample. Applies before
            clip_denoised.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict with the following keys:
                 - 'mean': the model mean output.
                 - 'variance': the model variance output.
                 - 'log_variance': the log of 'variance'.
                 - 'pred_xstart': the prediction for x_0.
        """
        if model_kwargs is None:
            model_kwargs = {}
        # print("p_mean_variance")
        B, C = x.shape[:2]
        assert t.shape == (B,)
        # print("p_mean_variance1")
        # print(x.shape,t.shape)
        # print('aaa',x.shape)
        model_output = model(x, t, **model_kwargs)
        # print('p_mv',torch.abs(model_output[0]).mean())
        # print("p_mean_variance2")
        # print('000',model_output.shape)
        if isinstance(model_output, tuple):
            model_output, extra = model_output
        else:
            extra = None
        # print("p_mean_variance3")
        # print('model_output',model_output.shape)
        B,T,D=x.shape
        # print('iii',x.shape)
        # print('222',model_output.shape)
        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:
            assert model_output.shape == (B, T , 2*D)
            model_output, model_var_values = th.split(model_output, D, dim=2)
            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)
            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)
            # The model_var_values is [-1, 1] for [min_var, max_var].
            frac = (model_var_values + 1) / 2
            model_log_variance = frac * max_log + (1 - frac) * min_log
            model_variance = th.exp(model_log_variance)
        else:
            model_variance, model_log_variance = {
                # for fixedlarge, we set the initial (log-)variance like so
                # to get a better decoder log likelihood.
                ModelVarType.FIXED_LARGE: (
                    np.append(self.posterior_variance[1], self.betas[1:]),
                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),
                ),
                ModelVarType.FIXED_SMALL: (
                    self.posterior_variance,
                    self.posterior_log_variance_clipped,
                ),
            }[self.model_var_type]
            model_variance = _extract_into_tensor(model_variance, t, x.shape)
            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)

        def process_xstart(x):
            if denoised_fn is not None:
                x = denoised_fn(x)
            if clip_denoised:
                return x.clamp(-1, 1)
            return x

        if self.model_mean_type == ModelMeanType.START_X:
            pred_xstart = process_xstart(model_output)
        else:
            pred_xstart = process_xstart(
                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)
            )
        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)
        # print('mean',model_mean.shape)
        # print('p_mv2',torch.abs(model_mean).mean())
        

        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape
        return {
            "mean": model_mean,
            "variance": model_variance,
            "log_variance": model_log_variance,
            "pred_xstart": pred_xstart,
            "extra": extra,
        }

    def _predict_xstart_from_eps(self, x_t, t, eps):
        assert x_t.shape == eps.shape
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t
            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps
        )

    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)

    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute the mean for the previous step, given a function cond_fn that
        computes the gradient of a conditional log probability with respect to
        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to
        condition on y.
        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).
        """
        gradient = cond_fn(x, t, **model_kwargs)
        new_mean = p_mean_var["mean"].float() + p_mean_var["variance"] * gradient.float()
        return new_mean

    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute what the p_mean_variance output would have been, should the
        model's score function be conditioned by cond_fn.
        See condition_mean() for details on cond_fn.
        Unlike condition_mean(), this instead uses the conditioning strategy
        from Song et al (2020).
        """
        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)

        eps = self._predict_eps_from_xstart(x, t, p_mean_var["pred_xstart"])
        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)

        out = p_mean_var.copy()
        out["pred_xstart"] = self._predict_xstart_from_eps(x, t, eps)
        out["mean"], _, _ = self.q_posterior_mean_variance(x_start=out["pred_xstart"], x_t=x, t=t)
        return out

    def p_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
    ):
        """
        Sample x_{t-1} from the model at the given timestep.
        :param model: the model to sample from.
        :param x: the current tensor at x_{t-1}.
        :param t: the value of t, starting at 0 for the first diffusion step.
        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - 'sample': a random sample from the model.
                 - 'pred_xstart': a prediction of x_0.
        """
        # print("p_sample")
        
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        print("mean_var",x.shape,out["mean"].shape,out["variance"].shape,out["log_variance"].shape)
        # print("p_sample1")
        noise = th.randn_like(x)
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        # print("p_sample2")
        if cond_fn is not None:
            out["mean"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)
            
        sample = out["mean"] + nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise
        print('p_sample',torch.abs(out["mean"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise).mean())
        # print("p_sample3")
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def p_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model.
        :param model: the model module.
        :param shape: the shape of the samples, (N, C, H, W).
        :param noise: if specified, the noise from the encoder to sample.
                      Should be of the same shape as `shape`.
        :param clip_denoised: if True, clip x_start predictions to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param device: if specified, the device to create the samples on.
                       If not specified, use a model parameter's device.
        :param progress: if True, show a tqdm progress bar.
        :return: a non-differentiable batch of samples.
        """
        final = None
        for sample in self.p_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
        ):
            final = sample
        return final["sample"]

    def p_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model and yield intermediate samples from
        each timestep of diffusion.
        Arguments are the same as p_sample_loop().
        Returns a generator over dicts, where each dict is the return value of
        p_sample().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)
        # print("p_sample_loop_progressive")
        print("indices",indices)
        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            # print(f"p_sample_loop_progressive {i}")
            with th.no_grad():
                out = self.p_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                )
                print('loop_pro',torch.abs(out["sample"][0]).mean())
                yield out
                img = out["sample"]

    def ddim_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t-1} from the model using DDIM.
        Same usage as p_sample().
        """
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)

        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = self._predict_eps_from_xstart(x, t, out["pred_xstart"])

        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)
        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)
        sigma = (
            eta
            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))
            * th.sqrt(1 - alpha_bar / alpha_bar_prev)
        )
        # Equation 12.
        noise = th.randn_like(x)
        mean_pred = (
            out["pred_xstart"] * th.sqrt(alpha_bar_prev)
            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps
        )
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        sample = mean_pred + nonzero_mask * sigma * noise
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def ddim_reverse_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t+1} from the model using DDIM reverse ODE.
        """
        assert eta == 0.0, "Reverse ODE only for deterministic path"
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)
        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x
            - out["pred_xstart"]
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)
        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)

        # Equation 12. reversed
        mean_pred = out["pred_xstart"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps

        return {"sample": mean_pred, "pred_xstart": out["pred_xstart"]}

    def ddim_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Generate samples from the model using DDIM.
        Same usage as p_sample_loop().
        """
        final = None
        for sample in self.ddim_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
            eta=eta,
        ):
            final = sample
        return final["sample"]

    def ddim_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Use DDIM to sample from the model and yield intermediate samples from
        each timestep of DDIM.
        Same usage as p_sample_loop_progressive().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)

        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            with th.no_grad():
                out = self.ddim_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                    eta=eta,
                )
                yield out
                img = out["sample"]

    def _vb_terms_bpd(
            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None
    ):
        """
        Get a term for the variational lower-bound.
        The resulting units are bits (rather than nats, as one might expect).
        This allows for comparison to other papers.
        :return: a dict with the following keys:
                 - 'output': a shape [N] tensor of NLLs or KLs.
                 - 'pred_xstart': the x_0 predictions.
        """
        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(
            x_start=x_start, x_t=x_t, t=t
        )

        out = self.p_mean_variance(
            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs
        )
        kl = normal_kl(
            true_mean, true_log_variance_clipped, out["mean"], out["log_variance"]
        )
        kl = mean_flat(kl) / np.log(2.0)

        decoder_nll = -discretized_gaussian_log_likelihood(
            x_start, means=out["mean"], log_scales=0.5 * out["log_variance"]
        )
        assert decoder_nll.shape == x_start.shape
        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)

        # At the first timestep return the decoder NLL,
        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))
        output = th.where((t == 0), decoder_nll, kl)
        return {"output": output, "pred_xstart": out["pred_xstart"]}

    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):
        """
        Compute training losses for a single timestep.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param t: a batch of timestep indices.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param noise: if specified, the specific Gaussian noise to try to remove.
        :return: a dict with the key "loss" containing a tensor of shape [N].
                 Some mean or variance settings may also have other keys.
        """
        if model_kwargs is None:
            model_kwargs = {}
        if noise is None:
            noise = th.randn_like(x_start)
        x_t = self.q_sample(x_start, t, noise=noise)

        terms = {}

        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:
            terms["loss"] = self._vb_terms_bpd(
                model=model,
                x_start=x_start,
                x_t=x_t,
                t=t,
                clip_denoised=False,
                model_kwargs=model_kwargs,
            )["output"]
            if self.loss_type == LossType.RESCALED_KL:
                terms["loss"] *= self.num_timesteps
        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:
            model_output = model(x_t, t, **model_kwargs)

            if self.model_var_type in [
                ModelVarType.LEARNED,
                ModelVarType.LEARNED_RANGE,
            ]:
                B, T, D = x_t.shape
                assert model_output.shape == (B, T, 2*D)
                model_output, model_var_values = th.split(model_output, D, dim=2)
                # Learn the variance using the variational bound, but don't let
                # it affect our mean prediction.
                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)
                # print('fro',frozen_out.shape)
                terms["vb"] = self._vb_terms_bpd(
                    model=lambda *args, r=frozen_out: r,
                    x_start=x_start,
                    x_t=x_t,
                    t=t,
                    clip_denoised=False,
                )["output"]
                # print("here")
                if self.loss_type == LossType.RESCALED_MSE:
                    # Divide by 1000 for equivalence with initial implementation.
                    # Without a factor of 1/1000, the VB term hurts the MSE term.
                    terms["vb"] *= self.num_timesteps / 1000.0
            target = {
                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(
                    x_start=x_start, x_t=x_t, t=t
                )[0],
                ModelMeanType.START_X: x_start,
                ModelMeanType.EPSILON: noise,
            }[self.model_mean_type]
            assert model_output.shape == target.shape == x_start.shape
            terms["mse"] = mean_flat((target - model_output) ** 2)
            if "vb" in terms:
                terms["loss"] = terms["mse"] + terms["vb"]
            else:
                terms["loss"] = terms["mse"]
        else:
            raise NotImplementedError(self.loss_type)

        return terms

    def _prior_bpd(self, x_start):
        """
        Get the prior KL term for the variational lower-bound, measured in
        bits-per-dim.
        This term can't be optimized, as it only depends on the encoder.
        :param x_start: the [N x C x ...] tensor of inputs.
        :return: a batch of [N] KL values (in bits), one per batch element.
        """
        batch_size = x_start.shape[0]
        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)
        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)
        kl_prior = normal_kl(
            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0
        )
        return mean_flat(kl_prior) / np.log(2.0)

    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):
        """
        Compute the entire variational lower-bound, measured in bits-per-dim,
        as well as other related quantities.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param clip_denoised: if True, clip denoised samples.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - total_bpd: the total variational lower-bound, per batch element.
                 - prior_bpd: the prior term in the lower-bound.
                 - vb: an [N x T] tensor of terms in the lower-bound.
                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.
                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.
        """
        device = x_start.device
        batch_size = x_start.shape[0]

        vb = []
        xstart_mse = []
        mse = []
        for t in list(range(self.num_timesteps))[::-1]:
            t_batch = th.tensor([t] * batch_size, device=device)
            noise = th.randn_like(x_start)
            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)
            # Calculate VLB term at the current timestep
            with th.no_grad():
                out = self._vb_terms_bpd(
                    model,
                    x_start=x_start,
                    x_t=x_t,
                    t=t_batch,
                    clip_denoised=clip_denoised,
                    model_kwargs=model_kwargs,
                )
            vb.append(out["output"])
            xstart_mse.append(mean_flat((out["pred_xstart"] - x_start) ** 2))
            eps = self._predict_eps_from_xstart(x_t, t_batch, out["pred_xstart"])
            mse.append(mean_flat((eps - noise) ** 2))

        vb = th.stack(vb, dim=1)
        xstart_mse = th.stack(xstart_mse, dim=1)
        mse = th.stack(mse, dim=1)

        prior_bpd = self._prior_bpd(x_start)
        total_bpd = vb.sum(dim=1) + prior_bpd
        return {
            "total_bpd": total_bpd,
            "prior_bpd": prior_bpd,
            "vb": vb,
            "xstart_mse": xstart_mse,
            "mse": mse,
        }


def _extract_into_tensor(arr, timesteps, broadcast_shape):
    """
    Extract values from a 1-D numpy array for a batch of indices.
    :param arr: the 1-D numpy array.
    :param timesteps: a tensor of indices into the array to extract.
    :param broadcast_shape: a larger shape of K dimensions with the batch
                            dimension equal to the length of timesteps.
    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.
    """
    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()
    while len(res.shape) < len(broadcast_shape):
        res = res[..., None]
    return res + th.zeros(broadcast_shape, device=timesteps.device)



##################################################################3
      #  respace
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import numpy as np
import torch as th



def space_timesteps(num_timesteps, section_counts):
    """
    Create a list of timesteps to use from an original diffusion process,
    given the number of timesteps we want to take from equally-sized portions
    of the original process.
    For example, if there's 300 timesteps and the section counts are [10,15,20]
    then the first 100 timesteps are strided to be 10 timesteps, the second 100
    are strided to be 15 timesteps, and the final 100 are strided to be 20.
    If the stride is a string starting with "ddim", then the fixed striding
    from the DDIM paper is used, and only one section is allowed.
    :param num_timesteps: the number of diffusion steps in the original
                          process to divide up.
    :param section_counts: either a list of numbers, or a string containing
                           comma-separated numbers, indicating the step count
                           per section. As a special case, use "ddimN" where N
                           is a number of steps to use the striding from the
                           DDIM paper.
    :return: a set of diffusion steps from the original process to use.
    """
    if isinstance(section_counts, str):
        if section_counts.startswith("ddim"):
            desired_count = int(section_counts[len("ddim") :])
            for i in range(1, num_timesteps):
                if len(range(0, num_timesteps, i)) == desired_count:
                    return set(range(0, num_timesteps, i))
            raise ValueError(
                f"cannot create exactly {num_timesteps} steps with an integer stride"
            )
        section_counts = [int(x) for x in section_counts.split(",")]
    size_per = num_timesteps // len(section_counts)
    extra = num_timesteps % len(section_counts)
    start_idx = 0
    all_steps = []
    for i, section_count in enumerate(section_counts):
        size = size_per + (1 if i < extra else 0)
        if size < section_count:
            raise ValueError(
                f"cannot divide section of {size} steps into {section_count}"
            )
        if section_count <= 1:
            frac_stride = 1
        else:
            frac_stride = (size - 1) / (section_count - 1)
        cur_idx = 0.0
        taken_steps = []
        for _ in range(section_count):
            taken_steps.append(start_idx + round(cur_idx))
            cur_idx += frac_stride
        all_steps += taken_steps
        start_idx += size
    return set(all_steps)


class SpacedDiffusion(GaussianDiffusion):
    """
    A diffusion process which can skip steps in a base diffusion process.
    :param use_timesteps: a collection (sequence or set) of timesteps from the
                          original diffusion process to retain.
    :param kwargs: the kwargs to create the base diffusion process.
    """

    def __init__(self, use_timesteps, **kwargs):
        self.use_timesteps = set(use_timesteps)
        self.timestep_map = []
        self.original_num_steps = len(kwargs["betas"])

        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa
        last_alpha_cumprod = 1.0
        new_betas = []
        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):
            if i in self.use_timesteps:
                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)
                last_alpha_cumprod = alpha_cumprod
                self.timestep_map.append(i)
        kwargs["betas"] = np.array(new_betas)
        super().__init__(**kwargs)

    def p_mean_variance(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)

    def training_losses(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().training_losses(self._wrap_model(model), *args, **kwargs)

    def condition_mean(self, cond_fn, *args, **kwargs):
        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)

    def condition_score(self, cond_fn, *args, **kwargs):
        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)

    def _wrap_model(self, model):
        if isinstance(model, _WrappedModel):
            return model
        return _WrappedModel(
            model, self.timestep_map, self.original_num_steps
        )

    def _scale_timesteps(self, t):
        # Scaling is done by the wrapped model.
        return t


class _WrappedModel:
    def __init__(self, model, timestep_map, original_num_steps):
        self.model = model
        self.timestep_map = timestep_map
        # self.rescale_timesteps = rescale_timesteps
        self.original_num_steps = original_num_steps

    def __call__(self, x, ts, **kwargs):
        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)
        new_ts = map_tensor[ts]
        # if self.rescale_timesteps:
        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)
        return self.model(x, new_ts, **kwargs)


##################################################################3
      #  init
##################################################################3

def create_diffusion(
    timestep_respacing,
    noise_schedule="linear",
    use_kl=False,
    sigma_small=False,
    predict_xstart=False,
    learn_sigma=True,
    rescale_learned_sigmas=False,
    diffusion_steps=1000
):
    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)
    if use_kl:
        loss_type = LossType.RESCALED_KL
    elif rescale_learned_sigmas:
        loss_type = LossType.RESCALED_MSE
    else:
        loss_type = LossType.MSE
    if timestep_respacing is None or timestep_respacing == "":
        timestep_respacing = [diffusion_steps]
    return SpacedDiffusion(
        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),
        betas=betas,
        model_mean_type=(
            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X
        ),
        model_var_type=(
            (
                ModelVarType.FIXED_LARGE
                if not sigma_small
                else ModelVarType.FIXED_SMALL
            )
            if not learn_sigma
            else ModelVarType.LEARNED_RANGE
        ),
        loss_type=loss_type
        # rescale_timesteps=rescale_timesteps,
    )



==> DiT/GPDiT.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5FW7o93qWUU6",
    "tags": []
   },
   "source": [
    "## data generator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import cupy as cp\n",
    "from tqdm import tqdm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "ENpt8d0viQ7j",
    "outputId": "9b2a1c58-5692-4271-b7ee-d3f19e4c1e18"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/10000 [00:00<?, ?it/s]/bicmr/home/hengyuf04/.conda/envs/BnBcard/lib/python3.10/site-packages/cupy/random/_distributions.py:476: FutureWarning: cupy.random.multivariate_normal is experimental. The interface can change in the future.\n",
      "  _util.experimental('cupy.random.multivariate_normal')\n",
      "/bicmr/home/hengyuf04/.conda/envs/BnBcard/lib/python3.10/site-packages/cupy/random/_generator.py:337: FutureWarning: cupy.random.RandomState.multivariate_normal is experimental. The interface can change in the future.\n",
      "  _util.experimental('cupy.random.RandomState.multivariate_normal')\n",
      "100%|██████████| 10000/10000 [00:35<00:00, 279.69it/s]\n",
      "100%|██████████| 10000/10000 [00:34<00:00, 293.03it/s]\n",
      "100%|██████████| 10000/10000 [00:13<00:00, 746.71it/s]\n",
      "100%|██████████| 10000/10000 [00:13<00:00, 746.03it/s]\n",
      "100%|██████████| 10000/10000 [00:19<00:00, 501.52it/s]\n"
     ]
    }
   ],
   "source": [
    "image_size = 8\n",
    "seq_length = 128\n",
    "cp.random.seed(66)\n",
    "\n",
    "# 定义一个简单的高斯核函数\n",
    "def kernel(h1, h2,v=2):\n",
    "    return cp.exp(-(((h1 - h2) ** 2)**(v/2) / (2 * l_)))\n",
    "\n",
    "def sigma_matrix():\n",
    "    # 生成一个8x8的随机矩阵\n",
    "    random_matrix = cp.random.randn(8, 8, dtype=cp.float64)\n",
    "    return random_matrix @ random_matrix.T  # 使用@符号进行矩阵乘法\n",
    "\n",
    "def kernel_matrix():\n",
    "    # 创建一个128x128的核矩阵\n",
    "    K = cp.zeros((seq_length, seq_length), dtype=cp.float64)\n",
    "    for i in range(seq_length):\n",
    "        for j in range(seq_length):\n",
    "            K[i, j] = kernel(i, j)\n",
    "    return K\n",
    "\n",
    "def cov_matrix():\n",
    "    # 计算核矩阵和随机噪声矩阵的Kronecker积\n",
    "    epsilon=1e-8\n",
    "    sigm = cp.load(\"cpseed66.npy\")\n",
    "    matrix=cp.kron(kernel_matrix(), sigm)\n",
    "    #print(sigm)\n",
    "\n",
    "    res = matrix + epsilon*cp.eye(image_size*seq_length)\n",
    "    # print(res)\n",
    "    return res\n",
    "\n",
    "def generate_videos(num):\n",
    "    mean = cp.zeros(image_size * seq_length, dtype=cp.float64)\n",
    "    cov = cov_matrix()\n",
    "    videos = []\n",
    "    for i in tqdm(range(num)):\n",
    "        # 生成视频数据，并重塑为所需的形状\n",
    "        video = cp.random.multivariate_normal(mean, cov).reshape((seq_length, image_size))\n",
    "        # print(video)\n",
    "        videos.append(cp.asnumpy(video))  # 转换为numpy数组以保存\n",
    "    return videos  # 返回视频列表\n",
    "v=2\n",
    "l_list=[4,16,64,256,1024]\n",
    "n_list=[10000]\n",
    "N_list=[128]\n",
    "l_=512\n",
    "for seq_length in N_list:\n",
    "    for num_videos in n_list:\n",
    "        for repeat in range(5):\n",
    "            videos = generate_videos(num_videos)\n",
    "            cp.save(f\"./video_data/data_videos_n={num_videos}_v={v}_l={l_}_N={seq_length}_r={repeat}.npy\", cp.array(videos))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "lCCy4gOw236d"
   },
   "outputs": [],
   "source": [
    "import shutil\n",
    "\n",
    "shutil.copy('./data_videos_100000.npy','./drive/My Drive/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "gjfpPhsazNy6",
    "outputId": "2d219d3e-519f-4131-d31a-08da1574d590"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "没有NaN值。\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "# 加载.npy文件\n",
    "data = np.load('data_videos_100000.npy')\n",
    "\n",
    "# 检查是否存在NaN值\n",
    "if np.isnan(data).any():\n",
    "    print(\"存在NaN值。\")\n",
    "else:\n",
    "    print(\"没有NaN值。\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "ecTEVm3gnKF1",
    "outputId": "6da41ece-8358-4408-9629-b34f67f189b0"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Cloning into 'DiT'...\n",
      "remote: Enumerating objects: 102, done.\u001b[K\n",
      "remote: Counting objects: 100% (79/79), done.\u001b[K\n",
      "remote: Compressing objects: 100% (44/44), done.\u001b[K\n",
      "remote: Total 102 (delta 55), reused 35 (delta 35), pack-reused 23\u001b[K\n",
      "Receiving objects: 100% (102/102), 6.37 MiB | 37.26 MiB/s, done.\n",
      "Resolving deltas: 100% (55/55), done.\n"
     ]
    }
   ],
   "source": [
    "!git clone https://github.com/facebookresearch/DiT.git"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "RKD6d8WeoKet",
    "outputId": "351a2558-21ac-4cb9-d311-454d3cb602b3"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "bin   dev\tguojiawei1  lib64  models  root  srv   tmp\n",
      "boot  etc\thome\t    media  opt\t   run\t sys   usr\n",
      "data  examples\tlib\t    mnt    proc    sbin  tini  var\n"
     ]
    }
   ],
   "source": [
    "!ls"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "cvw4iBcMn2xU",
    "outputId": "d587f053-b71b-4672-b7ee-45effac7fa8d"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Traceback (most recent call last):\n",
      "  File \"/content/DiT/sample.py\", line 15, in <module>\n",
      "    from diffusers.models import AutoencoderKL\n",
      "ModuleNotFoundError: No module named 'diffusers'\n"
     ]
    }
   ],
   "source": [
    "!python /content/DiT/sample.py --image-size 512 --seed 1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "mZ78REhF2_j_",
    "tags": []
   },
   "source": [
    "## warm up"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 463
    },
    "id": "GcVQAPqNy3M2",
    "outputId": "8ca80321-3473-403c-c5c0-a99ca624444b"
   },
   "outputs": [],
   "source": [
    "import shutil\n",
    "\n",
    "shutil.copy('./drive/My Drive/data_videos_100000.npy','./')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "Qp5r6Avhrayr",
    "outputId": "6619d475-e4f3-45d0-8d5e-101f38d401ae"
   },
   "outputs": [],
   "source": [
    "!pip install timm\n",
    "!pip install diffusers\n",
    "!pip install accelerate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "0E9APcCTHJ1L",
    "tags": []
   },
   "source": [
    "## models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "sjdv14DfrDLg"
   },
   "outputs": [],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "# --------------------------------------------------------\n",
    "# References:\n",
    "# GLIDE: https://github.com/openai/glide-text2im\n",
    "# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py\n",
    "# --------------------------------------------------------\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import numpy as np\n",
    "import math\n",
    "from timm.models.vision_transformer import PatchEmbed, Attention, Mlp\n",
    "\n",
    "\n",
    "def modulate(x, shift, scale):\n",
    "    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#               Embedding Layers for Timesteps and Class Labels                 #\n",
    "#################################################################################\n",
    "\n",
    "class TimestepEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds scalar timesteps into vector representations.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, frequency_embedding_size=256):\n",
    "        super().__init__()\n",
    "        self.mlp = nn.Sequential(\n",
    "            nn.Linear(frequency_embedding_size, hidden_size, bias=True),\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, hidden_size, bias=True),\n",
    "        )\n",
    "        self.frequency_embedding_size = frequency_embedding_size\n",
    "\n",
    "    @staticmethod\n",
    "    def timestep_embedding(t, dim, max_period=10000):\n",
    "        \"\"\"\n",
    "        Create sinusoidal timestep embeddings.\n",
    "        :param t: a 1-D Tensor of N indices, one per batch element.\n",
    "                          These may be fractional.\n",
    "        :param dim: the dimension of the output.\n",
    "        :param max_period: controls the minimum frequency of the embeddings.\n",
    "        :return: an (N, D) Tensor of positional embeddings.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py\n",
    "        half = dim // 2\n",
    "        freqs = torch.exp(\n",
    "            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half\n",
    "        ).to(device=t.device)\n",
    "        args = t[:, None].float() * freqs[None]\n",
    "        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)\n",
    "        if dim % 2:\n",
    "            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)\n",
    "        return embedding\n",
    "\n",
    "    def forward(self, t):\n",
    "        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)\n",
    "        t_emb = self.mlp(t_freq)\n",
    "        return t_emb\n",
    "\n",
    "\n",
    "class LabelEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.\n",
    "    \"\"\"\n",
    "    def __init__(self, num_classes, hidden_size, dropout_prob):\n",
    "        super().__init__()\n",
    "        use_cfg_embedding = dropout_prob > 0\n",
    "        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)\n",
    "        self.num_classes = num_classes\n",
    "        self.dropout_prob = dropout_prob\n",
    "\n",
    "    def token_drop(self, labels, force_drop_ids=None):\n",
    "        \"\"\"\n",
    "        Drops labels to enable classifier-free guidance.\n",
    "        \"\"\"\n",
    "        if force_drop_ids is None:\n",
    "            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob\n",
    "            # print('drop',drop_ids)\n",
    "        else:\n",
    "            drop_ids = force_drop_ids == 1\n",
    "        # print('drop2',labels)\n",
    "        labels = torch.where(drop_ids, self.num_classes, labels)\n",
    "        # print('drop3',labels)\n",
    "        return labels\n",
    "\n",
    "    def forward(self, labels, train, force_drop_ids=None):\n",
    "        use_dropout = self.dropout_prob > 0\n",
    "        if (train and use_dropout) or (force_drop_ids is not None):\n",
    "            labels = self.token_drop(labels, force_drop_ids)\n",
    "        embeddings = self.embedding_table(labels)\n",
    "        return embeddings\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                 Core DiT Model                                #\n",
    "#################################################################################\n",
    "\n",
    "class DiTBlock(nn.Module):\n",
    "    \"\"\"\n",
    "    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):\n",
    "        super().__init__()\n",
    "        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)\n",
    "        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        mlp_hidden_dim = int(hidden_size * mlp_ratio)\n",
    "        approx_gelu = lambda: nn.GELU(approximate=\"tanh\")\n",
    "        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 6 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)\n",
    "        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))\n",
    "        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))\n",
    "        return x\n",
    "\n",
    "\n",
    "class FinalLayer(nn.Module):\n",
    "    \"\"\"\n",
    "    The final layer of DiT.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, patch_size, out_channels):\n",
    "        super().__init__()\n",
    "        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)\n",
    "        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 2 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)\n",
    "        x = modulate(self.norm_final(x), shift, scale)\n",
    "        x = self.linear(x)\n",
    "        return x\n",
    "\n",
    "class TemporalPatchEmbedding(nn.Module):\n",
    "    def __init__(self, input_size, hidden_size, bias=True):\n",
    "        super(TemporalPatchEmbedding, self).__init__()\n",
    "        self.linear = nn.Linear(input_size, hidden_size, bias=bias)\n",
    "\n",
    "    def forward(self, x):\n",
    "        # 输入 x 的形状：[batch_size, seq_len, input_size]\n",
    "\n",
    "        # 将输入 x 变形为 [batch_size * seq_len, input_size]\n",
    "        N,T,D=x.shape\n",
    "        x = x.view(-1, D)\n",
    "        # print('a',x.shape)\n",
    "        # 应用 Linear 层\n",
    "        x = self.linear(x)\n",
    "        # print('b',x.shape)\n",
    "        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]\n",
    "        x = x.view(N, T, x.shape[-1])\n",
    "        # print('c',x.shape)\n",
    "        return x\n",
    "\n",
    "\n",
    "class DiT(nn.Module):\n",
    "    \"\"\"\n",
    "    Diffusion model with a Transformer backbone.\n",
    "    \"\"\"\n",
    "    def __init__(\n",
    "        self,\n",
    "        input_size=32,\n",
    "        patch_size=2,\n",
    "        in_channels=4,\n",
    "        hidden_size=1152,\n",
    "        depth=28,\n",
    "        num_heads=16,\n",
    "        mlp_ratio=4.0,\n",
    "        class_dropout_prob=0.1,\n",
    "        num_classes=1000,\n",
    "        learn_sigma=True,\n",
    "        seq_length=128,\n",
    "    ):\n",
    "        super().__init__()\n",
    "        self.learn_sigma = learn_sigma\n",
    "        self.in_channels = 1\n",
    "        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels\n",
    "        # print('out',self.out_channels)\n",
    "        self.patch_size = patch_size\n",
    "        self.num_heads = num_heads\n",
    "        self.hidden_size = hidden_size\n",
    "        \n",
    "\n",
    "        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)\n",
    "        \n",
    "        #Test\n",
    "        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size//2, bias=True)    \n",
    "        self.t_embedder = TimestepEmbedder(hidden_size)\n",
    "        \n",
    "        \n",
    "        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)\n",
    "        self.num_patches = seq_length ## [N,T,D] no T\n",
    "        # Will use fixed sin-cos embedding:\n",
    "        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size//2), requires_grad=False)\n",
    "\n",
    "        self.blocks = nn.ModuleList([\n",
    "            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)\n",
    "        ])\n",
    "        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)\n",
    "        self.initialize_weights()\n",
    "\n",
    "    def initialize_weights(self):\n",
    "        # Initialize transformer layers:\n",
    "        def _basic_init(module):\n",
    "            if isinstance(module, nn.Linear):\n",
    "                torch.nn.init.xavier_uniform_(module.weight)\n",
    "                if module.bias is not None:\n",
    "                    nn.init.constant_(module.bias, 0)\n",
    "        self.apply(_basic_init)\n",
    "\n",
    "        # Initialize (and freeze) pos_embed by sin-cos embedding:\n",
    "        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size//2)\n",
    "        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))\n",
    "        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))\n",
    "\n",
    "        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):\n",
    "        # w = self.x_embedder.proj.weight.data\n",
    "        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))\n",
    "        # nn.init.constant_(self.x_embedder.proj.bias, 0)\n",
    "        w = self.x_embedder.linear.weight.data\n",
    "        b = self.x_embedder.linear.bias.data\n",
    "        nn.init.xavier_uniform_(w)\n",
    "        nn.init.constant_(b, 0)\n",
    "\n",
    "        # Initialize label embedding table:\n",
    "        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)\n",
    "\n",
    "        # Initialize timestep embedding MLP:\n",
    "        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)\n",
    "        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)\n",
    "\n",
    "        # Zero-out adaLN modulation layers in DiT blocks:\n",
    "        for block in self.blocks:\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)\n",
    "\n",
    "        # Zero-out output layers:\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.weight, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.bias, 0)\n",
    "\n",
    "    def unpatchify(self, x):\n",
    "        \"\"\"\n",
    "        x: (N, T, patch_size**2 * C)\n",
    "        imgs: (N, H, W, C)\n",
    "        \"\"\"\n",
    "        # print('unp',x.shape)\n",
    "        p = self.num_patches\n",
    "\n",
    "        # B, T, C = x.shape\n",
    "\n",
    "        # x = x.reshape(shape=(x.shape[0], p, p))\n",
    "        # x = torch.einsum('nhwpqc->nchpwq', x)\n",
    "        # imgs = x.reshape(shape=(B, C, T))\n",
    "        # return imgs\n",
    "        return x\n",
    "\n",
    "    def forward(self, x, t, y):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT.\n",
    "        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)\n",
    "        t: (N,) tensor of diffusion timesteps\n",
    "        y: (N,) tensor of class labels\n",
    "        \"\"\"\n",
    "        # print('f1',x.shape)\n",
    "        #print(self.x_embedder(x).shape,self.pos_embed.shape)\n",
    "        x_embed=self.x_embedder(x)\n",
    "        #print(x_embed.shape,self.pos_embed.shape)\n",
    "        \n",
    "        x = torch.cat([x_embed,self.pos_embed.expand(x_embed.shape[0],-1,-1)],dim=-1) \n",
    "        \n",
    "        \n",
    "        # (N, T, D), where T = H * W / patch_size ** 2\n",
    "        # print('f2',x.shape)\n",
    "        t = self.t_embedder(t)                   # (N, D)\n",
    "        # print('f3',t.shape)\n",
    "        y = self.y_embedder(y, self.training)    # (N, D)\n",
    "        # print('f4',y.shape)\n",
    "        c = t + y                                # (N, D)\n",
    "        # print('f5',torch.abs(x[0]).mean())\n",
    "        for (i,block) in enumerate(self.blocks):\n",
    "            x = block(x, c)                      # (N, T, D)\n",
    "            # print(f'f6_{i}',torch.abs(x[0]).mean())\n",
    "        # print('f6',x.shape)\n",
    "        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)\n",
    "        # print('f7',x.shape)\n",
    "        # print('f7',torch.abs(x[0]).mean())\n",
    "        x = self.unpatchify(x)                   # (N, out_channels, H, W)\n",
    "        # print('f8',x.shape)\n",
    "        # print('f8',torch.abs(x[0]).mean())\n",
    "        return x\n",
    "\n",
    "    def forward_with_cfg(self, x, t, y, cfg_scale):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb\n",
    "        half = x[: len(x) // 2]\n",
    "        combined = torch.cat([half, half], dim=0)\n",
    "        model_out = self.forward(combined, t, y)\n",
    "        # print('0000',model_out.shape)\n",
    "        # For exact reproducibility reasons, we apply classifier-free guidance on only\n",
    "        # three channels by default. The standard approach to cfg applies it to all channels.\n",
    "        # This can be done by uncommenting the following line and commenting-out the line following that.\n",
    "        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]\n",
    "        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]\n",
    "        # print('1111',eps.shape,rest.shape)\n",
    "        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)\n",
    "        # print('2222',cond_eps.shape,uncond_eps.shape)\n",
    "        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)\n",
    "        # print('3333',half_eps.shape)\n",
    "        eps = torch.cat([half_eps, half_eps], dim=0)\n",
    "        return torch.cat([eps, rest], dim=2)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                   Sine/Cosine Positional Embedding Functions                  #\n",
    "#################################################################################\n",
    "# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py\n",
    "\n",
    "def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):\n",
    "    \"\"\"\n",
    "    grid_size: int of the grid height and width\n",
    "    return:\n",
    "    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)\n",
    "    \"\"\"\n",
    "    grid_h = np.arange(grid_size, dtype=np.float32)\n",
    "    grid_w = np.arange(grid_size, dtype=np.float32)\n",
    "    grid = np.meshgrid(grid_w, grid_h)  # here w goes first\n",
    "    grid = np.stack(grid, axis=0)\n",
    "\n",
    "    grid = grid.reshape([2, 1, grid_size, grid_size])\n",
    "    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)\n",
    "    if cls_token and extra_tokens > 0:\n",
    "        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):\n",
    "    assert embed_dim % 2 == 0\n",
    "\n",
    "    # use half of dimensions to encode grid_h\n",
    "    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)\n",
    "    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)\n",
    "    return emb\n",
    "\n",
    "\n",
    "def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):\n",
    "    \"\"\"\n",
    "    embed_dim: output dimension for each position\n",
    "    pos: a list of positions to be encoded: size (M,)\n",
    "    out: (M, D)\n",
    "    \"\"\"\n",
    "    assert embed_dim % 2 == 0\n",
    "    omega = np.arange(embed_dim // 2, dtype=np.float64)\n",
    "    omega /= embed_dim / 2.\n",
    "    omega = 1. / 10000**omega  # (D/2,)\n",
    "\n",
    "    pos = pos.reshape(-1)  # (M,)\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out) # (M, D/2)\n",
    "    emb_cos = np.cos(out) # (M, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)\n",
    "    return emb\n",
    "\n",
    "def get_1d_sincos_pos_embed(seq_length, hidden_size):\n",
    "    \"\"\"\n",
    "    seq_length: 长度为 seq_length 的序列\n",
    "    hidden_size: 每个时间点的向量维度\n",
    "    return:\n",
    "    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]\n",
    "    \"\"\"\n",
    "    assert hidden_size % 2 == 0, \"hidden_size must be even for sin-cos encoding\"\n",
    "    omega = np.arange(hidden_size // 2, dtype=np.float64)\n",
    "    omega /= hidden_size / 2.\n",
    "    omega = 1. / 10000 ** omega  # (D/2,)\n",
    "\n",
    "    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out)  # (seq_length, D/2)\n",
    "    emb_cos = np.cos(out)  # (seq_length, D/2)\n",
    "\n",
    "    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                   DiT Configs                                  #\n",
    "#################################################################################\n",
    "\n",
    "def DiT_XL_2(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_4(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_8(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_2(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_4(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_8(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_B_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_S_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_P_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "\n",
    "def DiT_PD_8_N32(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N32(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=16, patch_size=8, num_heads=4, seq_length=32, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N128(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N512(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)\n",
    "\n",
    "\n",
    "\n",
    "DiT_models = {\n",
    "    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,\n",
    "    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,\n",
    "    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,\n",
    "    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,\n",
    "    'DiT-P/8':  DiT_P_8,   'DiT-PD/8_N=32':  DiT_PD_8_N32, 'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=512':  DiT_PD_8_N512\n",
    "}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "9Bu0h_OttLAv",
    "jp-MarkdownHeadingCollapsed": true,
    "tags": []
   },
   "source": [
    "## Diffusion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "id": "QcZj6-1CtKX4"
   },
   "outputs": [],
   "source": [
    "\n",
    "##################################################################3\n",
    "      #  diffusion utils\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import torch as th\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def normal_kl(mean1, logvar1, mean2, logvar2):\n",
    "    \"\"\"\n",
    "    Compute the KL divergence between two gaussians.\n",
    "    Shapes are automatically broadcasted, so batches can be compared to\n",
    "    scalars, among other use cases.\n",
    "    \"\"\"\n",
    "    tensor = None\n",
    "    for obj in (mean1, logvar1, mean2, logvar2):\n",
    "        if isinstance(obj, th.Tensor):\n",
    "            tensor = obj\n",
    "            break\n",
    "    assert tensor is not None, \"at least one argument must be a Tensor\"\n",
    "\n",
    "    # Force variances to be Tensors. Broadcasting helps convert scalars to\n",
    "    # Tensors, but it does not work for th.exp().\n",
    "    logvar1, logvar2 = [\n",
    "        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)\n",
    "        for x in (logvar1, logvar2)\n",
    "    ]\n",
    "\n",
    "    return 0.5 * (\n",
    "        -1.0\n",
    "        + logvar2\n",
    "        - logvar1\n",
    "        + th.exp(logvar1 - logvar2)\n",
    "        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)\n",
    "    )\n",
    "\n",
    "\n",
    "def approx_standard_normal_cdf(x):\n",
    "    \"\"\"\n",
    "    A fast approximation of the cumulative distribution function of the\n",
    "    standard normal.\n",
    "    \"\"\"\n",
    "    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))\n",
    "\n",
    "\n",
    "def continuous_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a continuous Gaussian distribution.\n",
    "    :param x: the targets\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    normalized_x = centered_x * inv_stdv\n",
    "    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "def discretized_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a Gaussian distribution discretizing to a\n",
    "    given image.\n",
    "    :param x: the target images. It is assumed that this was uint8 values,\n",
    "              rescaled to the range [-1, 1].\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    assert x.shape == means.shape == log_scales.shape\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)\n",
    "    cdf_plus = approx_standard_normal_cdf(plus_in)\n",
    "    min_in = inv_stdv * (centered_x - 1.0 / 255.0)\n",
    "    cdf_min = approx_standard_normal_cdf(min_in)\n",
    "    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))\n",
    "    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))\n",
    "    cdf_delta = cdf_plus - cdf_min\n",
    "    log_probs = th.where(\n",
    "        x < -0.999,\n",
    "        log_cdf_plus,\n",
    "        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),\n",
    "    )\n",
    "    assert log_probs.shape == x.shape\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  Gaussian Diffusion\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "import enum\n",
    "\n",
    "\n",
    "\n",
    "def mean_flat(tensor):\n",
    "    \"\"\"\n",
    "    Take the mean over all non-batch dimensions.\n",
    "    \"\"\"\n",
    "    return tensor.mean(dim=list(range(1, len(tensor.shape))))\n",
    "\n",
    "\n",
    "class ModelMeanType(enum.Enum):\n",
    "    \"\"\"\n",
    "    Which type of output the model predicts.\n",
    "    \"\"\"\n",
    "\n",
    "    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}\n",
    "    START_X = enum.auto()  # the model predicts x_0\n",
    "    EPSILON = enum.auto()  # the model predicts epsilon\n",
    "\n",
    "\n",
    "class ModelVarType(enum.Enum):\n",
    "    \"\"\"\n",
    "    What is used as the model's output variance.\n",
    "    The LEARNED_RANGE option has been added to allow the model to predict\n",
    "    values between FIXED_SMALL and FIXED_LARGE, making its job easier.\n",
    "    \"\"\"\n",
    "\n",
    "    LEARNED = enum.auto()\n",
    "    FIXED_SMALL = enum.auto()\n",
    "    FIXED_LARGE = enum.auto()\n",
    "    LEARNED_RANGE = enum.auto()\n",
    "\n",
    "\n",
    "class LossType(enum.Enum):\n",
    "    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)\n",
    "    RESCALED_MSE = (\n",
    "        enum.auto()\n",
    "    )  # use raw MSE loss (with RESCALED_KL when learning variances)\n",
    "    KL = enum.auto()  # use the variational lower-bound\n",
    "    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB\n",
    "\n",
    "    def is_vb(self):\n",
    "        return self == LossType.KL or self == LossType.RESCALED_KL\n",
    "\n",
    "\n",
    "def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):\n",
    "    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    warmup_time = int(num_diffusion_timesteps * warmup_frac)\n",
    "    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    This is the deprecated API for creating beta schedules.\n",
    "    See get_named_beta_schedule() for the new library of schedules.\n",
    "    \"\"\"\n",
    "    if beta_schedule == \"quad\":\n",
    "        betas = (\n",
    "            np.linspace(\n",
    "                beta_start ** 0.5,\n",
    "                beta_end ** 0.5,\n",
    "                num_diffusion_timesteps,\n",
    "                dtype=np.float64,\n",
    "            )\n",
    "            ** 2\n",
    "        )\n",
    "    elif beta_schedule == \"linear\":\n",
    "        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"warmup10\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)\n",
    "    elif beta_schedule == \"warmup50\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)\n",
    "    elif beta_schedule == \"const\":\n",
    "        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"jsd\":  # 1/T, 1/(T-1), 1/(T-2), ..., 1\n",
    "        betas = 1.0 / np.linspace(\n",
    "            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(beta_schedule)\n",
    "    assert betas.shape == (num_diffusion_timesteps,)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    Get a pre-defined beta schedule for the given name.\n",
    "    The beta schedule library consists of beta schedules which remain similar\n",
    "    in the limit of num_diffusion_timesteps.\n",
    "    Beta schedules may be added, but should not be removed or changed once\n",
    "    they are committed to maintain backwards compatibility.\n",
    "    \"\"\"\n",
    "    if schedule_name == \"linear\":\n",
    "        # Linear schedule from Ho et al, extended to work for any number of\n",
    "        # diffusion steps.\n",
    "        scale = 1000 / num_diffusion_timesteps\n",
    "        return get_beta_schedule(\n",
    "            \"linear\",\n",
    "            beta_start=scale * 0.0001,\n",
    "            beta_end=scale * 0.02,\n",
    "            num_diffusion_timesteps=num_diffusion_timesteps,\n",
    "        )\n",
    "    elif schedule_name == \"squaredcos_cap_v2\":\n",
    "        return betas_for_alpha_bar(\n",
    "            num_diffusion_timesteps,\n",
    "            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(f\"unknown beta schedule: {schedule_name}\")\n",
    "\n",
    "\n",
    "def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):\n",
    "    \"\"\"\n",
    "    Create a beta schedule that discretizes the given alpha_t_bar function,\n",
    "    which defines the cumulative product of (1-beta) over time from t = [0,1].\n",
    "    :param num_diffusion_timesteps: the number of betas to produce.\n",
    "    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and\n",
    "                      produces the cumulative product of (1-beta) up to that\n",
    "                      part of the diffusion process.\n",
    "    :param max_beta: the maximum beta to use; use values lower than 1 to\n",
    "                     prevent singularities.\n",
    "    \"\"\"\n",
    "    betas = []\n",
    "    for i in range(num_diffusion_timesteps):\n",
    "        t1 = i / num_diffusion_timesteps\n",
    "        t2 = (i + 1) / num_diffusion_timesteps\n",
    "        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))\n",
    "    return np.array(betas)\n",
    "\n",
    "\n",
    "class GaussianDiffusion:\n",
    "    \"\"\"\n",
    "    Utilities for training and sampling diffusion models.\n",
    "    Original ported from this codebase:\n",
    "    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42\n",
    "    :param betas: a 1-D numpy array of betas for each diffusion timestep,\n",
    "                  starting at T and going to 1.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(\n",
    "        self,\n",
    "        *,\n",
    "        betas,\n",
    "        model_mean_type,\n",
    "        model_var_type,\n",
    "        loss_type\n",
    "    ):\n",
    "\n",
    "        self.model_mean_type = model_mean_type\n",
    "        self.model_var_type = model_var_type\n",
    "        self.loss_type = loss_type\n",
    "\n",
    "        # Use float64 for accuracy.\n",
    "        betas = np.array(betas, dtype=np.float64)\n",
    "        self.betas = betas\n",
    "        assert len(betas.shape) == 1, \"betas must be 1-D\"\n",
    "        assert (betas > 0).all() and (betas <= 1).all()\n",
    "\n",
    "        self.num_timesteps = int(betas.shape[0])\n",
    "\n",
    "        alphas = 1.0 - betas\n",
    "        self.alphas_cumprod = np.cumprod(alphas, axis=0)\n",
    "        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])\n",
    "        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)\n",
    "        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)\n",
    "\n",
    "        # calculations for diffusion q(x_t | x_{t-1}) and others\n",
    "        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)\n",
    "        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)\n",
    "        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)\n",
    "        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)\n",
    "        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)\n",
    "\n",
    "        # calculations for posterior q(x_{t-1} | x_t, x_0)\n",
    "        self.posterior_variance = (\n",
    "            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain\n",
    "        self.posterior_log_variance_clipped = np.log(\n",
    "            np.append(self.posterior_variance[1], self.posterior_variance[1:])\n",
    "        ) if len(self.posterior_variance) > 1 else np.array([])\n",
    "\n",
    "        self.posterior_mean_coef1 = (\n",
    "            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        self.posterior_mean_coef2 = (\n",
    "            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "\n",
    "    def q_mean_variance(self, x_start, t):\n",
    "        \"\"\"\n",
    "        Get the distribution q(x_t | x_0).\n",
    "        :param x_start: the [N x C x ...] tensor of noiseless inputs.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :return: A tuple (mean, variance, log_variance), all of x_start's shape.\n",
    "        \"\"\"\n",
    "        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)\n",
    "        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)\n",
    "        return mean, variance, log_variance\n",
    "\n",
    "    def q_sample(self, x_start, t, noise=None):\n",
    "        \"\"\"\n",
    "        Diffuse the data for a given number of diffusion steps.\n",
    "        In other words, sample from q(x_t | x_0).\n",
    "        :param x_start: the initial data batch.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :param noise: if specified, the split-out normal noise.\n",
    "        :return: A noisy version of x_start.\n",
    "        \"\"\"\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        assert noise.shape == x_start.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise\n",
    "        )\n",
    "\n",
    "    def q_posterior_mean_variance(self, x_start, x_t, t):\n",
    "        \"\"\"\n",
    "        Compute the mean and variance of the diffusion posterior:\n",
    "            q(x_{t-1} | x_t, x_0)\n",
    "        \"\"\"\n",
    "        assert x_start.shape == x_t.shape\n",
    "        posterior_mean = (\n",
    "            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start\n",
    "            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t\n",
    "        )\n",
    "        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)\n",
    "        posterior_log_variance_clipped = _extract_into_tensor(\n",
    "            self.posterior_log_variance_clipped, t, x_t.shape\n",
    "        )\n",
    "        assert (\n",
    "            posterior_mean.shape[0]\n",
    "            == posterior_variance.shape[0]\n",
    "            == posterior_log_variance_clipped.shape[0]\n",
    "            == x_start.shape[0]\n",
    "        )\n",
    "        return posterior_mean, posterior_variance, posterior_log_variance_clipped\n",
    "\n",
    "    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of\n",
    "        the initial x, x_0.\n",
    "        :param model: the model, which takes a signal and a batch of timesteps\n",
    "                      as input.\n",
    "        :param x: the [N x C x ...] tensor at time t.\n",
    "        :param t: a 1-D Tensor of timesteps.\n",
    "        :param clip_denoised: if True, clip the denoised signal into [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample. Applies before\n",
    "            clip_denoised.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'mean': the model mean output.\n",
    "                 - 'variance': the model variance output.\n",
    "                 - 'log_variance': the log of 'variance'.\n",
    "                 - 'pred_xstart': the prediction for x_0.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        # print(\"p_mean_variance\")\n",
    "        B, C = x.shape[:2]\n",
    "        assert t.shape == (B,)\n",
    "        # print(\"p_mean_variance1\")\n",
    "        # print(x.shape,t.shape)\n",
    "        # print('aaa',x.shape)\n",
    "        model_output = model(x, t, **model_kwargs)\n",
    "        # print('p_mv',torch.abs(model_output[0]).mean())\n",
    "        # print(\"p_mean_variance2\")\n",
    "        # print('000',model_output.shape)\n",
    "        if isinstance(model_output, tuple):\n",
    "            model_output, extra = model_output\n",
    "        else:\n",
    "            extra = None\n",
    "        # print(\"p_mean_variance3\")\n",
    "        # print('model_output',model_output.shape)\n",
    "        B,T,D=x.shape\n",
    "        # print('iii',x.shape)\n",
    "        # print('222',model_output.shape)\n",
    "        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:\n",
    "            assert model_output.shape == (B, T , 2*D)\n",
    "            model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)\n",
    "            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)\n",
    "            # The model_var_values is [-1, 1] for [min_var, max_var].\n",
    "            frac = (model_var_values + 1) / 2\n",
    "            model_log_variance = frac * max_log + (1 - frac) * min_log\n",
    "            model_variance = th.exp(model_log_variance)\n",
    "        else:\n",
    "            model_variance, model_log_variance = {\n",
    "                # for fixedlarge, we set the initial (log-)variance like so\n",
    "                # to get a better decoder log likelihood.\n",
    "                ModelVarType.FIXED_LARGE: (\n",
    "                    np.append(self.posterior_variance[1], self.betas[1:]),\n",
    "                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),\n",
    "                ),\n",
    "                ModelVarType.FIXED_SMALL: (\n",
    "                    self.posterior_variance,\n",
    "                    self.posterior_log_variance_clipped,\n",
    "                ),\n",
    "            }[self.model_var_type]\n",
    "            model_variance = _extract_into_tensor(model_variance, t, x.shape)\n",
    "            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)\n",
    "\n",
    "        def process_xstart(x):\n",
    "            if denoised_fn is not None:\n",
    "                x = denoised_fn(x)\n",
    "            if clip_denoised:\n",
    "                return x.clamp(-1, 1)\n",
    "            return x\n",
    "\n",
    "        if self.model_mean_type == ModelMeanType.START_X:\n",
    "            pred_xstart = process_xstart(model_output)\n",
    "        else:\n",
    "            pred_xstart = process_xstart(\n",
    "                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)\n",
    "            )\n",
    "        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)\n",
    "        # print('mean',model_mean.shape)\n",
    "        # print('p_mv2',torch.abs(model_mean).mean())\n",
    "        \n",
    "\n",
    "        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape\n",
    "        return {\n",
    "            \"mean\": model_mean,\n",
    "            \"variance\": model_variance,\n",
    "            \"log_variance\": model_log_variance,\n",
    "            \"pred_xstart\": pred_xstart,\n",
    "            \"extra\": extra,\n",
    "        }\n",
    "\n",
    "    def _predict_xstart_from_eps(self, x_t, t, eps):\n",
    "        assert x_t.shape == eps.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t\n",
    "            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps\n",
    "        )\n",
    "\n",
    "    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)\n",
    "\n",
    "    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the mean for the previous step, given a function cond_fn that\n",
    "        computes the gradient of a conditional log probability with respect to\n",
    "        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to\n",
    "        condition on y.\n",
    "        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).\n",
    "        \"\"\"\n",
    "        gradient = cond_fn(x, t, **model_kwargs)\n",
    "        new_mean = p_mean_var[\"mean\"].float() + p_mean_var[\"variance\"] * gradient.float()\n",
    "        return new_mean\n",
    "\n",
    "    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute what the p_mean_variance output would have been, should the\n",
    "        model's score function be conditioned by cond_fn.\n",
    "        See condition_mean() for details on cond_fn.\n",
    "        Unlike condition_mean(), this instead uses the conditioning strategy\n",
    "        from Song et al (2020).\n",
    "        \"\"\"\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "\n",
    "        eps = self._predict_eps_from_xstart(x, t, p_mean_var[\"pred_xstart\"])\n",
    "        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)\n",
    "\n",
    "        out = p_mean_var.copy()\n",
    "        out[\"pred_xstart\"] = self._predict_xstart_from_eps(x, t, eps)\n",
    "        out[\"mean\"], _, _ = self.q_posterior_mean_variance(x_start=out[\"pred_xstart\"], x_t=x, t=t)\n",
    "        return out\n",
    "\n",
    "    def p_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model at the given timestep.\n",
    "        :param model: the model to sample from.\n",
    "        :param x: the current tensor at x_{t-1}.\n",
    "        :param t: the value of t, starting at 0 for the first diffusion step.\n",
    "        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - 'sample': a random sample from the model.\n",
    "                 - 'pred_xstart': a prediction of x_0.\n",
    "        \"\"\"\n",
    "        # print(\"p_sample\")\n",
    "        \n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        print(\"mean_var\",x.shape,out[\"mean\"].shape,out[\"variance\"].shape,out[\"log_variance\"].shape)\n",
    "        # print(\"p_sample1\")\n",
    "        noise = th.randn_like(x)\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        # print(\"p_sample2\")\n",
    "        if cond_fn is not None:\n",
    "            out[\"mean\"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "            \n",
    "        sample = out[\"mean\"] + nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise\n",
    "        print('p_sample',torch.abs(out[\"mean\"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise).mean())\n",
    "        # print(\"p_sample3\")\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def p_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model.\n",
    "        :param model: the model module.\n",
    "        :param shape: the shape of the samples, (N, C, H, W).\n",
    "        :param noise: if specified, the noise from the encoder to sample.\n",
    "                      Should be of the same shape as `shape`.\n",
    "        :param clip_denoised: if True, clip x_start predictions to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param device: if specified, the device to create the samples on.\n",
    "                       If not specified, use a model parameter's device.\n",
    "        :param progress: if True, show a tqdm progress bar.\n",
    "        :return: a non-differentiable batch of samples.\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.p_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def p_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model and yield intermediate samples from\n",
    "        each timestep of diffusion.\n",
    "        Arguments are the same as p_sample_loop().\n",
    "        Returns a generator over dicts, where each dict is the return value of\n",
    "        p_sample().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "        # print(\"p_sample_loop_progressive\")\n",
    "        print(\"indices\",indices)\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            # print(f\"p_sample_loop_progressive {i}\")\n",
    "            with th.no_grad():\n",
    "                out = self.p_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "                print('loop_pro',torch.abs(out[\"sample\"][0]).mean())\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def ddim_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model using DDIM.\n",
    "        Same usage as p_sample().\n",
    "        \"\"\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = self._predict_eps_from_xstart(x, t, out[\"pred_xstart\"])\n",
    "\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)\n",
    "        sigma = (\n",
    "            eta\n",
    "            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))\n",
    "            * th.sqrt(1 - alpha_bar / alpha_bar_prev)\n",
    "        )\n",
    "        # Equation 12.\n",
    "        noise = th.randn_like(x)\n",
    "        mean_pred = (\n",
    "            out[\"pred_xstart\"] * th.sqrt(alpha_bar_prev)\n",
    "            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps\n",
    "        )\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        sample = mean_pred + nonzero_mask * sigma * noise\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_reverse_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t+1} from the model using DDIM reverse ODE.\n",
    "        \"\"\"\n",
    "        assert eta == 0.0, \"Reverse ODE only for deterministic path\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x\n",
    "            - out[\"pred_xstart\"]\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)\n",
    "\n",
    "        # Equation 12. reversed\n",
    "        mean_pred = out[\"pred_xstart\"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps\n",
    "\n",
    "        return {\"sample\": mean_pred, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model using DDIM.\n",
    "        Same usage as p_sample_loop().\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.ddim_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "            eta=eta,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def ddim_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Use DDIM to sample from the model and yield intermediate samples from\n",
    "        each timestep of DDIM.\n",
    "        Same usage as p_sample_loop_progressive().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            with th.no_grad():\n",
    "                out = self.ddim_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                    eta=eta,\n",
    "                )\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def _vb_terms_bpd(\n",
    "            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Get a term for the variational lower-bound.\n",
    "        The resulting units are bits (rather than nats, as one might expect).\n",
    "        This allows for comparison to other papers.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'output': a shape [N] tensor of NLLs or KLs.\n",
    "                 - 'pred_xstart': the x_0 predictions.\n",
    "        \"\"\"\n",
    "        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(\n",
    "            x_start=x_start, x_t=x_t, t=t\n",
    "        )\n",
    "\n",
    "        out = self.p_mean_variance(\n",
    "            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs\n",
    "        )\n",
    "        kl = normal_kl(\n",
    "            true_mean, true_log_variance_clipped, out[\"mean\"], out[\"log_variance\"]\n",
    "        )\n",
    "        kl = mean_flat(kl) / np.log(2.0)\n",
    "\n",
    "        decoder_nll = -discretized_gaussian_log_likelihood(\n",
    "            x_start, means=out[\"mean\"], log_scales=0.5 * out[\"log_variance\"]\n",
    "        )\n",
    "        assert decoder_nll.shape == x_start.shape\n",
    "        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)\n",
    "\n",
    "        # At the first timestep return the decoder NLL,\n",
    "        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))\n",
    "        output = th.where((t == 0), decoder_nll, kl)\n",
    "        return {\"output\": output, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):\n",
    "        \"\"\"\n",
    "        Compute training losses for a single timestep.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param t: a batch of timestep indices.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param noise: if specified, the specific Gaussian noise to try to remove.\n",
    "        :return: a dict with the key \"loss\" containing a tensor of shape [N].\n",
    "                 Some mean or variance settings may also have other keys.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        x_t = self.q_sample(x_start, t, noise=noise)\n",
    "\n",
    "        terms = {}\n",
    "\n",
    "        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:\n",
    "            terms[\"loss\"] = self._vb_terms_bpd(\n",
    "                model=model,\n",
    "                x_start=x_start,\n",
    "                x_t=x_t,\n",
    "                t=t,\n",
    "                clip_denoised=False,\n",
    "                model_kwargs=model_kwargs,\n",
    "            )[\"output\"]\n",
    "            if self.loss_type == LossType.RESCALED_KL:\n",
    "                terms[\"loss\"] *= self.num_timesteps\n",
    "        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:\n",
    "            model_output = model(x_t, t, **model_kwargs)\n",
    "\n",
    "            if self.model_var_type in [\n",
    "                ModelVarType.LEARNED,\n",
    "                ModelVarType.LEARNED_RANGE,\n",
    "            ]:\n",
    "                B, T, D = x_t.shape\n",
    "                assert model_output.shape == (B, T, 2*D)\n",
    "                model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "                # Learn the variance using the variational bound, but don't let\n",
    "                # it affect our mean prediction.\n",
    "                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)\n",
    "                # print('fro',frozen_out.shape)\n",
    "                terms[\"vb\"] = self._vb_terms_bpd(\n",
    "                    model=lambda *args, r=frozen_out: r,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t,\n",
    "                    clip_denoised=False,\n",
    "                )[\"output\"]\n",
    "                # print(\"here\")\n",
    "                if self.loss_type == LossType.RESCALED_MSE:\n",
    "                    # Divide by 1000 for equivalence with initial implementation.\n",
    "                    # Without a factor of 1/1000, the VB term hurts the MSE term.\n",
    "                    terms[\"vb\"] *= self.num_timesteps / 1000.0\n",
    "            target = {\n",
    "                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(\n",
    "                    x_start=x_start, x_t=x_t, t=t\n",
    "                )[0],\n",
    "                ModelMeanType.START_X: x_start,\n",
    "                ModelMeanType.EPSILON: noise,\n",
    "            }[self.model_mean_type]\n",
    "            assert model_output.shape == target.shape == x_start.shape\n",
    "            terms[\"mse\"] = mean_flat((target - model_output) ** 2)\n",
    "            if \"vb\" in terms:\n",
    "                terms[\"loss\"] = terms[\"mse\"] + terms[\"vb\"]\n",
    "            else:\n",
    "                terms[\"loss\"] = terms[\"mse\"]\n",
    "        else:\n",
    "            raise NotImplementedError(self.loss_type)\n",
    "\n",
    "        return terms\n",
    "\n",
    "    def _prior_bpd(self, x_start):\n",
    "        \"\"\"\n",
    "        Get the prior KL term for the variational lower-bound, measured in\n",
    "        bits-per-dim.\n",
    "        This term can't be optimized, as it only depends on the encoder.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :return: a batch of [N] KL values (in bits), one per batch element.\n",
    "        \"\"\"\n",
    "        batch_size = x_start.shape[0]\n",
    "        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)\n",
    "        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)\n",
    "        kl_prior = normal_kl(\n",
    "            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0\n",
    "        )\n",
    "        return mean_flat(kl_prior) / np.log(2.0)\n",
    "\n",
    "    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the entire variational lower-bound, measured in bits-per-dim,\n",
    "        as well as other related quantities.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param clip_denoised: if True, clip denoised samples.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - total_bpd: the total variational lower-bound, per batch element.\n",
    "                 - prior_bpd: the prior term in the lower-bound.\n",
    "                 - vb: an [N x T] tensor of terms in the lower-bound.\n",
    "                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.\n",
    "                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.\n",
    "        \"\"\"\n",
    "        device = x_start.device\n",
    "        batch_size = x_start.shape[0]\n",
    "\n",
    "        vb = []\n",
    "        xstart_mse = []\n",
    "        mse = []\n",
    "        for t in list(range(self.num_timesteps))[::-1]:\n",
    "            t_batch = th.tensor([t] * batch_size, device=device)\n",
    "            noise = th.randn_like(x_start)\n",
    "            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)\n",
    "            # Calculate VLB term at the current timestep\n",
    "            with th.no_grad():\n",
    "                out = self._vb_terms_bpd(\n",
    "                    model,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t_batch,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "            vb.append(out[\"output\"])\n",
    "            xstart_mse.append(mean_flat((out[\"pred_xstart\"] - x_start) ** 2))\n",
    "            eps = self._predict_eps_from_xstart(x_t, t_batch, out[\"pred_xstart\"])\n",
    "            mse.append(mean_flat((eps - noise) ** 2))\n",
    "\n",
    "        vb = th.stack(vb, dim=1)\n",
    "        xstart_mse = th.stack(xstart_mse, dim=1)\n",
    "        mse = th.stack(mse, dim=1)\n",
    "\n",
    "        prior_bpd = self._prior_bpd(x_start)\n",
    "        total_bpd = vb.sum(dim=1) + prior_bpd\n",
    "        return {\n",
    "            \"total_bpd\": total_bpd,\n",
    "            \"prior_bpd\": prior_bpd,\n",
    "            \"vb\": vb,\n",
    "            \"xstart_mse\": xstart_mse,\n",
    "            \"mse\": mse,\n",
    "        }\n",
    "\n",
    "\n",
    "def _extract_into_tensor(arr, timesteps, broadcast_shape):\n",
    "    \"\"\"\n",
    "    Extract values from a 1-D numpy array for a batch of indices.\n",
    "    :param arr: the 1-D numpy array.\n",
    "    :param timesteps: a tensor of indices into the array to extract.\n",
    "    :param broadcast_shape: a larger shape of K dimensions with the batch\n",
    "                            dimension equal to the length of timesteps.\n",
    "    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.\n",
    "    \"\"\"\n",
    "    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()\n",
    "    while len(res.shape) < len(broadcast_shape):\n",
    "        res = res[..., None]\n",
    "    return res + th.zeros(broadcast_shape, device=timesteps.device)\n",
    "\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  respace\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "\n",
    "\n",
    "\n",
    "def space_timesteps(num_timesteps, section_counts):\n",
    "    \"\"\"\n",
    "    Create a list of timesteps to use from an original diffusion process,\n",
    "    given the number of timesteps we want to take from equally-sized portions\n",
    "    of the original process.\n",
    "    For example, if there's 300 timesteps and the section counts are [10,15,20]\n",
    "    then the first 100 timesteps are strided to be 10 timesteps, the second 100\n",
    "    are strided to be 15 timesteps, and the final 100 are strided to be 20.\n",
    "    If the stride is a string starting with \"ddim\", then the fixed striding\n",
    "    from the DDIM paper is used, and only one section is allowed.\n",
    "    :param num_timesteps: the number of diffusion steps in the original\n",
    "                          process to divide up.\n",
    "    :param section_counts: either a list of numbers, or a string containing\n",
    "                           comma-separated numbers, indicating the step count\n",
    "                           per section. As a special case, use \"ddimN\" where N\n",
    "                           is a number of steps to use the striding from the\n",
    "                           DDIM paper.\n",
    "    :return: a set of diffusion steps from the original process to use.\n",
    "    \"\"\"\n",
    "    if isinstance(section_counts, str):\n",
    "        if section_counts.startswith(\"ddim\"):\n",
    "            desired_count = int(section_counts[len(\"ddim\") :])\n",
    "            for i in range(1, num_timesteps):\n",
    "                if len(range(0, num_timesteps, i)) == desired_count:\n",
    "                    return set(range(0, num_timesteps, i))\n",
    "            raise ValueError(\n",
    "                f\"cannot create exactly {num_timesteps} steps with an integer stride\"\n",
    "            )\n",
    "        section_counts = [int(x) for x in section_counts.split(\",\")]\n",
    "    size_per = num_timesteps // len(section_counts)\n",
    "    extra = num_timesteps % len(section_counts)\n",
    "    start_idx = 0\n",
    "    all_steps = []\n",
    "    for i, section_count in enumerate(section_counts):\n",
    "        size = size_per + (1 if i < extra else 0)\n",
    "        if size < section_count:\n",
    "            raise ValueError(\n",
    "                f\"cannot divide section of {size} steps into {section_count}\"\n",
    "            )\n",
    "        if section_count <= 1:\n",
    "            frac_stride = 1\n",
    "        else:\n",
    "            frac_stride = (size - 1) / (section_count - 1)\n",
    "        cur_idx = 0.0\n",
    "        taken_steps = []\n",
    "        for _ in range(section_count):\n",
    "            taken_steps.append(start_idx + round(cur_idx))\n",
    "            cur_idx += frac_stride\n",
    "        all_steps += taken_steps\n",
    "        start_idx += size\n",
    "    return set(all_steps)\n",
    "\n",
    "\n",
    "class SpacedDiffusion(GaussianDiffusion):\n",
    "    \"\"\"\n",
    "    A diffusion process which can skip steps in a base diffusion process.\n",
    "    :param use_timesteps: a collection (sequence or set) of timesteps from the\n",
    "                          original diffusion process to retain.\n",
    "    :param kwargs: the kwargs to create the base diffusion process.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, use_timesteps, **kwargs):\n",
    "        self.use_timesteps = set(use_timesteps)\n",
    "        self.timestep_map = []\n",
    "        self.original_num_steps = len(kwargs[\"betas\"])\n",
    "\n",
    "        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa\n",
    "        last_alpha_cumprod = 1.0\n",
    "        new_betas = []\n",
    "        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):\n",
    "            if i in self.use_timesteps:\n",
    "                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)\n",
    "                last_alpha_cumprod = alpha_cumprod\n",
    "                self.timestep_map.append(i)\n",
    "        kwargs[\"betas\"] = np.array(new_betas)\n",
    "        super().__init__(**kwargs)\n",
    "\n",
    "    def p_mean_variance(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def training_losses(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().training_losses(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def condition_mean(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def condition_score(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def _wrap_model(self, model):\n",
    "        if isinstance(model, _WrappedModel):\n",
    "            return model\n",
    "        return _WrappedModel(\n",
    "            model, self.timestep_map, self.original_num_steps\n",
    "        )\n",
    "\n",
    "    def _scale_timesteps(self, t):\n",
    "        # Scaling is done by the wrapped model.\n",
    "        return t\n",
    "\n",
    "\n",
    "class _WrappedModel:\n",
    "    def __init__(self, model, timestep_map, original_num_steps):\n",
    "        self.model = model\n",
    "        self.timestep_map = timestep_map\n",
    "        # self.rescale_timesteps = rescale_timesteps\n",
    "        self.original_num_steps = original_num_steps\n",
    "\n",
    "    def __call__(self, x, ts, **kwargs):\n",
    "        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)\n",
    "        new_ts = map_tensor[ts]\n",
    "        # if self.rescale_timesteps:\n",
    "        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)\n",
    "        return self.model(x, new_ts, **kwargs)\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  init\n",
    "##################################################################3\n",
    "\n",
    "def create_diffusion(\n",
    "    timestep_respacing,\n",
    "    noise_schedule=\"linear\",\n",
    "    use_kl=False,\n",
    "    sigma_small=False,\n",
    "    predict_xstart=False,\n",
    "    learn_sigma=True,\n",
    "    rescale_learned_sigmas=False,\n",
    "    diffusion_steps=1000\n",
    "):\n",
    "    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)\n",
    "    if use_kl:\n",
    "        loss_type = LossType.RESCALED_KL\n",
    "    elif rescale_learned_sigmas:\n",
    "        loss_type = LossType.RESCALED_MSE\n",
    "    else:\n",
    "        loss_type = LossType.MSE\n",
    "    if timestep_respacing is None or timestep_respacing == \"\":\n",
    "        timestep_respacing = [diffusion_steps]\n",
    "    return SpacedDiffusion(\n",
    "        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),\n",
    "        betas=betas,\n",
    "        model_mean_type=(\n",
    "            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X\n",
    "        ),\n",
    "        model_var_type=(\n",
    "            (\n",
    "                ModelVarType.FIXED_LARGE\n",
    "                if not sigma_small\n",
    "                else ModelVarType.FIXED_SMALL\n",
    "            )\n",
    "            if not learn_sigma\n",
    "            else ModelVarType.LEARNED_RANGE\n",
    "        ),\n",
    "        loss_type=loss_type\n",
    "        # rescale_timesteps=rescale_timesteps,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "r54_R8tOHb-l",
    "jp-MarkdownHeadingCollapsed": true,
    "tags": []
   },
   "source": [
    "## Download"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "m31b1ZeAHf56",
    "outputId": "04f0c0d5-784f-48a2-dd48-fc37e4d74d26"
   },
   "outputs": [],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Functions for downloading pre-trained DiT models\n",
    "\"\"\"\n",
    "from torchvision.datasets.utils import download_url\n",
    "import torch\n",
    "import os\n",
    "\n",
    "\n",
    "pretrained_models = {'DiT-XL-2-512x512.pt', 'DiT-XL-2-256x256.pt'}\n",
    "\n",
    "\n",
    "def find_model(model_name):\n",
    "    \"\"\"\n",
    "    Finds a pre-trained DiT model, downloading it if necessary. Alternatively, loads a model from a local path.\n",
    "    \"\"\"\n",
    "    if model_name in pretrained_models:  # Find/download our pre-trained DiT checkpoints\n",
    "        return download_model(model_name)\n",
    "    else:  # Load a custom DiT checkpoint:\n",
    "        assert os.path.isfile(model_name), f'Could not find DiT checkpoint at {model_name}'\n",
    "        checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)\n",
    "        print('ok')\n",
    "        # if \"ema\" in checkpoint:  # supports checkpoints from train.py\n",
    "        #     checkpoint = checkpoint[\"ema\"]\n",
    "        checkpoint = checkpoint[\"model\"]\n",
    "        return checkpoint\n",
    "\n",
    "\n",
    "def download_model(model_name):\n",
    "    \"\"\"\n",
    "    Downloads a pre-trained DiT model from the web.\n",
    "    \"\"\"\n",
    "    assert model_name in pretrained_models\n",
    "    local_path = f'pretrained_models/{model_name}'\n",
    "    if not os.path.isfile(local_path):\n",
    "        os.makedirs('pretrained_models', exist_ok=True)\n",
    "        web_path = f'https://dl.fbaipublicfiles.com/DiT/models/{model_name}'\n",
    "        download_url(web_path, 'pretrained_models')\n",
    "    model = torch.load(local_path, map_location=lambda storage, loc: storage)\n",
    "    return model\n",
    "\n",
    "\n",
    "# if __name__ == \"__main__\":\n",
    "#     # Download all DiT checkpoints\n",
    "#     for model in pretrained_models:\n",
    "#         download_model(model)\n",
    "#     print('Done.')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "model_name = \"video_results2/ep2_0001170.pt\"\n",
    "torch.load(model_name)\n",
    "# find_model(\"video_results/ep0_0000389.pt\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ETReCpHFIaDM",
    "tags": []
   },
   "source": [
    "## dict wrapper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "id": "QNHm_zBNFQfH"
   },
   "outputs": [],
   "source": [
    "class ArgsDict:\n",
    "    def __init__(self, args_dict):\n",
    "        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。\n",
    "        super().__init__()\n",
    "        self.__dict__.update(args_dict)\n",
    "\n",
    "    def __getattr__(self, name):\n",
    "        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。\n",
    "        return self.__dict__.get(name, None)\n",
    "\n",
    "    def __getstate__(self):\n",
    "        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。\n",
    "        return self.__dict__.copy()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "sH27Rv5QHB4X",
    "tags": []
   },
   "source": [
    "## Sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "id": "WaI_PquDHEIn"
   },
   "outputs": [],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Sample new images from a pre-trained DiT.\n",
    "\"\"\"\n",
    "import torch\n",
    "torch.backends.cuda.matmul.allow_tf32 = True\n",
    "torch.backends.cudnn.allow_tf32 = True\n",
    "from torchvision.utils import save_image\n",
    "from diffusers.models import AutoencoderKL\n",
    "import argparse\n",
    "import logging\n",
    "\n",
    "os.chdir(\"./\")\n",
    "\n",
    "\n",
    "\n",
    "def sample_main(args):\n",
    "    # Setup PyTorch:\n",
    "    torch.manual_seed(args.seed)\n",
    "    torch.set_grad_enabled(False)\n",
    "    device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "\n",
    "    if args.ckpt is None:\n",
    "        assert args.model == \"DiT-XL/2\", \"Only DiT-XL/2 models are available for auto-download.\"\n",
    "        assert args.image_size in [256, 512]\n",
    "        assert args.num_classes == 1000\n",
    "\n",
    "    # Load model:\n",
    "    latent_size=args.image_size\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes\n",
    "    ).to(device)\n",
    "    # Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:\n",
    "    ckpt_path = args.ckpt or f\"DiT-XL-2-{args.image_size}x{args.image_size}.pt\"\n",
    "    state_dict = find_model(ckpt_path)\n",
    "    model.load_state_dict(state_dict)\n",
    "    model.eval()  # important!\n",
    "    diffusion = create_diffusion(str(args.num_sampling_steps))\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").to(device)\n",
    "\n",
    "    # Labels to condition the model with (feel free to change):\n",
    "    class_labels = [0]*args.sample_size\n",
    "\n",
    "    # Create sampling noise:\n",
    "    n = len(class_labels)\n",
    "    # z = torch.randn(n, 4, latent_size, latent_size, device=device)\n",
    "    z = torch.randn(n,  args.seq_length, args.image_size, device=device)\n",
    "    y = torch.tensor(class_labels, device=device)\n",
    "\n",
    "    # Setup classifier-free guidance:\n",
    "    z = torch.cat([z, z], 0)\n",
    "    y_null = torch.tensor([1000] * n, device=device)\n",
    "    y = torch.cat([y, y_null], 0)\n",
    "    model_kwargs = dict(y=y, cfg_scale=args.cfg_scale)\n",
    "\n",
    "    # Sample images:\n",
    "    # print('z',z.shape,'y',y.shape,'y_null',y_null.shape)\n",
    "    samples = diffusion.p_sample_loop(\n",
    "        model.forward_with_cfg, z.shape, z, clip_denoised=False, model_kwargs=model_kwargs, progress=True, device=device\n",
    "    )\n",
    "    print('sample',samples.shape)\n",
    "    \n",
    "\n",
    "    samples, _ = samples.chunk(2, dim=0)  # Remove null class samples\n",
    "    print('sample2',samples.shape)\n",
    "    # samples = vae.decode(samples / 0.18215).sample\n",
    "\n",
    "    # Save and display images:\n",
    "    # save_image(samples, \"sample.png\", nrow=4, normalize=True, value_range=(-1, 1))\n",
    "    file_path=args.result_path+f'/sample_{args.name}_{n}.npy'\n",
    "    np.save(file_path, samples.cpu().numpy())\n",
    "    \n",
    "    print(f\"sample results saved to {file_path}\")\n",
    "    \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ok\n"
     ]
    }
   ],
   "source": [
    " # Load model:\n",
    "device=\"cuda:0\"\n",
    "seq_length=32\n",
    "v=2\n",
    "l_=64\n",
    "repeat=0\n",
    "latent_size=8\n",
    "num_videos=100000\n",
    "model = DiT_models[f\"DiT-PD/8_N={seq_length}\"](\n",
    "    input_size=latent_size,\n",
    "    num_classes=1000\n",
    ").to(device)\n",
    "# Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:\n",
    "ckpt_path = \"./video_results_testQKV1/ep19_\"+\"0000780\"+ \".pt\"\n",
    "state_dict = find_model(ckpt_path)\n",
    "model.load_state_dict(state_dict)\n",
    "model.eval()  # important!\n",
    "diffusion = create_diffusion(str(1000))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "model.blocks[0].state_dict()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, '$V$')"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAB20AAAOBCAYAAADSrTuxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy88F64QAAAACXBIWXMAAA9hAAAPYQGoP6dpAABXfklEQVR4nOzdf5jVdZ0//NcwAwNyAwoqOAmC5fqTyCS91XbVK668WH/kttbWZciF17eyxdTodpXd0C1Tol2LLMNsr03bsmzbMNdSv6bmjxIFSc07Q9zIUG6gtmQUY6CZc/+xN3OLMvP5MGdmXp8Dj8d1nUvOOZ9zfM77nPmc8zrPOec01Wq1WgAAAAAAAACQYkh2AAAAAAAAAIA9mdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACBRS3YAABgI06dP7/X8W2+9NQ488MBBSgMAAAAAAD1rqtVqtewQADCQbr/99vj1r38dF1xwQXYUAAAAAAB4HR+PDAAAAAAAAJBIaQtAw1i1alV85CMfiYMPPjiGDx8e++23X5x99tnxxBNP1HW9d911VzQ1NcU3vvGNHU5/+eWX4/TTT4/m5ua49tpr6/p/AAAAAABAT3ynLQAN4V/+5V/iox/9aOy7774xa9asmDx5cvzXf/1X3HDDDfGDH/wg7rjjjjj55JP7dN3bS99p06Z1n/bCCy/E6aefHqtXr46lS5fGmWee2R8/BgAAAAAAvI532gJQeTfffHN86EMfijPPPDOeffbZuPrqq+NDH/pQLFq0KFasWBHNzc1x3nnnRWdnZ5+u/8knn4xhw4bFYYcdFhH/U+Ied9xxsWHDhrj//vsVtgAAADCI5syZE8OHD+91zp85c2bstdde8fzzzw9iMgAYOEpbACpt3bp18ZGPfCSOPvro+MY3vhGtra07nP/GN74xzjvvvFizZk088sgjffp/PPHEE3H44YfH0KFD44c//GG8/e1vj3322SeWLVsWxxxzTH/8GAAAAEBJhx9+eHR0dMSaNWt2ev6DDz4Yd955Z1x44YVx4IEHDnI6ABgYSlsAKu2aa66J9vb2uOaaa2Lo0KE73Wbq1KkREfHMM8/s8vVv3bo1Vq1aFdOmTYsvf/nLceaZZ8bxxx8fP/nJT2LSpEl1ZQcAAAB23RFHHBEREb/85S93ev78+fNj7Nixcdlllw1mLAAYUEpbACqrVqvF17/+9Tj00EN7/b7aESNGRET0+LFJb3jDG+LP/uzPdnreL37xi9i2bVvcd999MXfu3JgzZ0788Ic/jNGjR9edHwAAANh120vbp59++nXn/eAHP4if/OQnMX/+/Nh7770HORkADJyW7AAA0JOnn346fve738WsWbN63e5Xv/pVRES0tbXt9Pyjjz66x8s++eSTERHx4osvxogRI2LBggXR0uLhEQAAALJMnjw5RowY8bp32tZqtfjEJz4REydOjAsuuCApHQAMDO+0BaCynn/++YiIOOigg3rd7t57743m5uY49thjd/n/8cQTT0RExPe///1oamqKs88+O7Zu3brrYQEAAIB+MWTIkDjssMNe907bW265JR5//PH41Kc+FcOHD09KBwADQ2kLQOW98sorPZ739NNPxwMPPBB/+Zd/GePGjdvl637yySdjwoQJccopp8SSJUti+fLlcdFFF9UTFwAAAKjTEUccEatWreo+/qc//Skuv/zymDp1apx77rmJyQBgYChtAais7d9D+/Of/3yn59dqtZg7d24MGTIkPvnJT/bp//Hkk0/Gm9/85oiIOPfcc+ODH/xgXH/99fFv//ZvfQsNAAAA1O3www+P3//+97Fx48aIiPja174Wq1evjoULF8aQIV7WBmD349ENgMqaPHlyHHvssfHd7363+7tnt+vs7Izzzz8/7rvvvrjyyit7/d7anqxfvz42btzYXdpGRFx77bVx9NFHx/nnn99jWQwAAAAMrCOOOCIi/ucTtjo6OuLKK6+Mv/iLv4jTTjstORkADIyW7AAA0JsbbrghTjrppDjhhBPiwx/+cBx66KGxbt26+MY3vhFr1qyJK6+8MubPn9+n697+fbavLm2HDx8e3/3ud+OYY46Jv/7rv44VK1bE6NGj++VnAQAAAMrZXtr+8pe/jJUrV8batWvj3//935NTAcDAUdoCUGnTpk2L5cuXx5VXXhk333xzbNy4Mbq6uuKQQw6JRx99NI455pg+X/f2d+++urSNiDj44IPjxhtvjL/6q7+K2bNnx9KlS+v6GQAAAIBd86Y3vSmGDRsWy5cvj9tuuy3e/e53x3HHHZcdCwAGTFOtVqtlhwCAXfH+978//uM//iOWLVsWb33rW7PjAAAAAANg6tSp8fTTT0dTU1M89dRTceihh2ZHAoAB4zttAWg4X/7yl2P//fePc845J/74xz9mxwEAAAAGwBFHHBGdnZ1x3nnnKWwB2O15py0AAAAAAABAIu+0BQAAAAAAAEiktAUAAAAAAABIpLQFAAAAAAAASKS0BQAAAAAAAEiktAUAAAAAAABIpLQFAAAAAAAASNSSHYCB09XVFevWrYtRo0ZFU1NTdhwAABLVarV46aWXoq2tLYYM8bebAI3CbA8AwHZm+92b0nY3tm7dupg4cWJ2DAAAKmTt2rVx4IEHZscAoCSzPQAAr2W23z0pbXdjo0aNioiIN0VEc26UHv0mO0AJVV277fwtTf26sgOUsG92gAJbswMU2Cs7QAkd2QEKVH1fGFH9JzUbswOUUPXb2WNefboi4g/x/z9HBKAxbN9v7x/VfSycnB2ghCOzAxQYnR2ghF9mByiwIjtACVWf7S/JDlDglewAJSzODlDgv7MDlDAiO0CBudkBSvhadoACVd8XRlQ747aIuCvM9rurqr++SR22f2xSc1T3RdhG+GCnqmeser5G0AhrWNUXZ7arer6q7gNfreprWPV8EdW/nRthX1P1jI1wP2wEPloToLFs328Pieo+FjbCi0vDsgMUaM0OUMLQ7AAFqvr78WpVn1mq/gfPtewAJVT9Nm6ESaDqv8vDswOUUPX7YSM8b6j6Y16E2X53VfV9IAAAAAAAAMBuTWkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGnbAK677rqYPHlyDB8+PI477rh49NFHsyMBAAAAJZnrAQCAIkrbirvlllti3rx5ccUVV8TKlStj2rRpceqpp8bGjRuzowEAAAAFzPUAAEAZStuK+9znPhcf/OAHY86cOXHEEUfE9ddfH3vttVf867/+a3Y0AAAAoIC5HgAAKENpW2Fbt26Nxx57LGbMmNF92pAhQ2LGjBnx8MMPv277jo6OaG9v3+EAAAAA5NjVuT7CbA8AAHsqpW2F/e53v4vOzs4YP378DqePHz8+1q9f/7rtFy5cGGPGjOk+TJw4cbCiAgAAAK+xq3N9hNkeAAD2VErb3cj8+fNj06ZN3Ye1a9dmRwIAAAB2gdkeAAD2TC3ZAejZvvvuG83NzbFhw4YdTt+wYUNMmDDhddu3trZGa2vrYMUDAAAAerGrc32E2R4AAPZU3mlbYcOGDYtjjjkm7rnnnu7Turq64p577onjjz8+MRkAAABQxFwPAACU5Z22FTdv3ryYPXt2TJ8+PY499thYvHhxbN68OebMmZMdDQAAAChgrgcAAMpQ2lbc3/zN38Rvf/vbuPzyy2P9+vXxlre8Je68884YP358djQAAACggLkeAAAoQ2nbAC644IK44IILsmMAAAAAfWCuBwAAivhOWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgEQt2QEYeP9PRDRlh+hBc3aAEjqzA+wGhmcHKNAIt/FL2QEKbMkOUKDq6xcRMTE7wG7g99kBCuyXHaCEV7IDFGjLDlDCtuwAveiMiP/ODgFAn+0V1f3L+3XZAUqo+kzw6+wAJfx5doAC/1d2gBLWZgcoMC87QIHp2QFKOCI7QIEXswOUMCE7QIEV2QFKODg7QIGqv1YcEfFEdoBedGUHYEBV9fk+AAAAAAAAwB5BaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJCoJTsAA2+vqG47vzk7QAnDswMUaIQ1HJodoMDW7AAlbMkOUGDv7AAFXswOUMKG7AAFxmcHKGFidoACndkBSujKDlDguewAJRyVHaAXf8oOAEBdbomI/yM7RA+WZAco4YTsAAWuyA5QwpjsAAW+kh2ghEezAxS4KTtAgSeyA5TQnB2gwJuyA5TwYHaAAlV/7SEiYm12gAITsgOUMDY7QC86I+LX2SEYMFXt8gAAAAAAAAD2CEpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACARErbClu4cGG87W1vi1GjRsX+++8fZ511VqxatSo7FgAAAFCCuR4AAChLaVth999/f8ydOzeWLVsWd999d2zbti3e+c53xubNm7OjAQAAAAXM9QAAQFkt2QHo2Z133rnD8RtvvDH233//eOyxx+Iv/uIvklIBAAAAZZjrAQCAspS2DWTTpk0RETF27Nidnt/R0REdHR3dx9vb2wclFwAAAFCsaK6PMNsDAMCeyscjN4iurq64+OKL48QTT4yjjjpqp9ssXLgwxowZ032YOHHiIKcEAAAAdqbMXB9htgcAgD2V0rZBzJ07N5566qn49re/3eM28+fPj02bNnUf1q5dO4gJAQAAgJ6UmesjzPYAALCn8vHIDeCCCy6I22+/PR544IE48MADe9yutbU1WltbBzEZAAAAUKTsXB9htgcAgD2V0rbCarVafPSjH42lS5fGj3/845gyZUp2JAAAAKAkcz0AAFCW0rbC5s6dGzfffHN8//vfj1GjRsX69esjImLMmDExYsSI5HQAAABAb8z1AABAWb7TtsKWLFkSmzZtipNPPjkOOOCA7sMtt9ySHQ0AAAAoYK4HAADK8k7bCqvVatkRAAAAgD4y1wMAAGV5py0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAECiluwADLxNEdGUHaIHo7IDlDA0O0CBLdkBSngxO0CBqt/GERHDswMUeDE7QIFDsgOUsC47QIFfZQcoYWR2gAKt2QFK2JYdoMDW7AAlrMgO0ItadgAA6vKXUd2/vG/ODlDCtOwABW7MDlDCJdkBCvx5doASqr6GXdkBCrySHaCEvbIDFHg4O0AJVd9f/z47QAlVf32kEZ43VPU5V0R1ux76R5XvewAAAAAAAAC7PaUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAopbsAAy8MVHddv7F7AC7geHZAUoYmx2gwIvZAUrYKztAgarfD9dmByhhWnaAAquzA5TQlR2gwLbsACVUPeOw7AAlbM4O0ItadgAA6vLsQRGjKzrc37kmO0Gxa7IDFPjv7AAlNGcHKPCm7AAlrMsOUODy7AAFPp8dYDcwMztACVuyAxQYmh2ghKrvaw7NDlBCle+H2yJieXYIBkxFn+4DAAAAAAAA7BmUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtg3iM5/5TDQ1NcXFF1+cHQUAAADoA7M9AADQE6VtA1i+fHl85StfiTe/+c3ZUQAAAIA+MNsDAAC9UdpW3MsvvxznnHNOfPWrX4199tknOw4AAACwi8z2AABAEaVtxc2dOzdOO+20mDFjRuG2HR0d0d7evsMBAAAAyGW2BwAAirRkB6Bn3/72t2PlypWxfPnyUtsvXLgwPvnJTw5wKgAAAKAssz0AAFCGd9pW1Nq1a+Oiiy6Kb37zmzF8+PBSl5k/f35s2rSp+7B27doBTgkAAAD0xGwPAACU5Z22FfXYY4/Fxo0b461vfWv3aZ2dnfHAAw/El770pejo6Ijm5uYdLtPa2hqtra2DHRUAAADYCbM9AABQltK2ot7xjnfEz3/+8x1OmzNnThx22GFx6aWXvm6oAwAAAKrFbA8AAJSltK2oUaNGxVFHHbXDaSNHjoxx48a97nQAAACgesz2AABAWb7TFgAAAAAAACCRd9o2kB//+MfZEQAAAIA6mO0BAICd8U5bAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACARC3ZARh4myKiKTtEAxuZHaDAluwAJfw2O0CBsdkBSujKDlDgxewABYZnByih6rfx3tkBSmjLDlDgkewAJRySHaDA77MDlNCaHaAXXRHxx+wQAPTZ55+r7vPab2UHKOGk7AAF5mQHKOGh7AAFfpodoISh2QEKfCU7QIFTswOU8KvsAAUaYabalh2gQGd2gBKqfjsvzQ5QwkHZAXrRCPdB+s47bQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAAStWQHYODtFdVt51uzA5TwUnaAAp3ZAUoYmR2gwO+zA5QwOTtAgc3ZAQrslR2ghF9kByhwYHaAElZkByhwQnaAElZlByjQCI95E7MD9OJPEbEuOwQAfbYpIrZkh+jB2uwAJVR9tl+dHaCET2QHKDAnO0AJX88OUOAH2QEKLMgOUELVf5enZwco4eHsAAXOzg5QQtVn+5OyA5Rwb3aAXtSyAzCgqtrlAQAAAAAAAOwRlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUthX3wgsvxAc+8IEYN25cjBgxIqZOnRorVqzIjgUAAACUYK4HAADKaMkOQM/+8Ic/xIknnhinnHJK3HHHHbHffvvF6tWrY5999smOBgAAABQw1wMAAGUpbSts0aJFMXHixPja177WfdqUKVMSEwEAAABlmesBAICyfDxyhd12220xffr0eM973hP7779/HH300fHVr361x+07Ojqivb19hwMAAACQY1fn+gizPQAA7KmUthX2q1/9KpYsWRKHHHJI3HXXXfGRj3wkLrzwwrjpppt2uv3ChQtjzJgx3YeJEycOcmIAAABgu12d6yPM9gAAsKdqqtVqtewQ7NywYcNi+vTp8dOf/rT7tAsvvDCWL18eDz/88Ou27+joiI6Oju7j7e3tMXHixBgX1W3nW7MDlPBSdoAC27IDlDAyO0CBzdkBSpicHaDAC9kBCozKDlBCR/EmqQ7MDlDCc9kBChyXHaCEVdkBCnRmByihLTtAL/4UEcsjYtOmTTF69OjsOAB7hF2d6yN6nu0/FtWdoW/IDlDCu7IDFJiZHaCED2YHKDAnO0AJX88OUOAH2QEKLMgOUMIvsgMUmJ4doISdPzpWx9nZAUr4bnaAAo3w+si92QF6UYuIP4bZfndV1S6PiDjggAPiiCOO2OG0ww8/PH7zm9/sdPvW1tYYPXr0DgcAAAAgx67O9RFmewAA2FMpbSvsxBNPjFWrdnzPyzPPPBMHHXRQUiIAAACgLHM9AABQltK2wj72sY/FsmXL4uqrr45nn302br755rjhhhti7ty52dEAAACAAuZ6AACgLKVthb3tbW+LpUuXxre+9a046qij4sorr4zFixfHOeeckx0NAAAAKGCuBwAAymrJDkDvTj/99Dj99NOzYwAAAAB9YK4HAADK8E5bAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgEQt2QHYs72SHaCE5uwAu4HW7AAFtmQHKGF9doACe2cHKPDb7AAlHJodoMCm7AAljMoOUODn2QFKGJ4doEAj/C5X+TGlKzsAAHXZGBHDskP0YGh2gBLWZgco8KnsACVcnR2gwGezA5TwgewABTqzAxR4KTtACadnByjwSHaAEmZkByiwLDtACWOzAxS4PztACftlB+hFV1T/eQ195522AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiVqyAzDwhkR12/kt2QFKqOrabdeVHaCEkdkBdgPDsgMUGJodoMAF2QFKuDs7QIG27AAlHJIdoMBPswOU0JkdoMDY7AAl/E12gF50RMQXskMA0GePRERzdogevCs7QAk/yg5Q4O+yA5Tw4dOyE/Tujh9kJyj2L9kBCtybHaDAS9kBSmiE1zqr7vvZAQrMyA5QwrrsAAVOyg5QwvrsAL3ojIi12SEYMFXvowAAAAAAAAB2a0pbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACARErbCuvs7IwFCxbElClTYsSIEfHGN74xrrzyyqjVatnRAAAAgALmegAAoKyW7AD0bNGiRbFkyZK46aab4sgjj4wVK1bEnDlzYsyYMXHhhRdmxwMAAAB6Ya4HAADKUtpW2E9/+tN417veFaeddlpEREyePDm+9a1vxaOPPpqcDAAAAChirgcAAMry8cgVdsIJJ8Q999wTzzzzTEREPPHEE/HQQw/FzJkzd7p9R0dHtLe373AAAAAAcuzqXB9htgcAgD2Vd9pW2GWXXRbt7e1x2GGHRXNzc3R2dsZVV10V55xzzk63X7hwYXzyk58c5JQAAADAzuzqXB9htgcAgD2Vd9pW2He+85345je/GTfffHOsXLkybrrppvjnf/7nuOmmm3a6/fz582PTpk3dh7Vr1w5yYgAAAGC7XZ3rI8z2AACwp/JO2wq75JJL4rLLLov3ve99ERExderUeO6552LhwoUxe/bs123f2toara2tgx0TAAAA2IldnesjzPYAALCn8k7bCnvllVdiyJAdb6Lm5ubo6upKSgQAAACUZa4HAADK8k7bCjvjjDPiqquuikmTJsWRRx4ZP/vZz+Jzn/tcnHfeednRAAAAgALmegAAoCylbYV98YtfjAULFsTf/u3fxsaNG6OtrS0+/OEPx+WXX54dDQAAAChgrgcAAMpS2lbYqFGjYvHixbF48eLsKAAAAMAuMtcDAABl+U5bAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgEQt2QEYeC9HRFN2iB5Mzg5QQlt2gAK/yA5Qwu+zAxQ4ODtACS9kByjQmR2gwH7ZAUpYOTc7Qe/edl12gmL/2pWdoHdvbIA/lTsiO0CB1dkBSlg0MztBz9q3RXzhR9kpAOir4yNiWHaIHjRnByih6jPB97IDlND5g+wEvav6bRwRsXl8doLefXJDdoLeLc0OUMLY7AAFVmUHKKHqc+mo7AAlVP11ukaY7YdnB+hF1W9f6tMALx8CAAAAAAAA7L6UtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiVqyAzDw3hgRzdkhejA2O0AJm7MDFOjMDlBC1W/n/bIDlPDL7AAFJmcHKLBXdoASll+XnaB3y9+ZnaDYCRX/U7RrsgOU8H9mBygwYd/sBMWuuCM7Qc86sgMAUJeNETE0O0QPhmcHKOEj2QEKvDU7QAl/nh2gwITsACVM2JCdoHdbsgMUmJodoITnsgMUmJgdoIS12QEKNMJrsauyAxQYlR2ghCq/XtwI90H6ruIvbwIAAAAAAADs3pS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2SR544IE444wzoq2tLZqamuLWW2/d4fxarRaXX355HHDAATFixIiYMWNGrF69OicsAAAA8DpmewAAoL8obZNs3rw5pk2bFtddd91Oz//sZz8b1157bVx//fXxyCOPxMiRI+PUU0+NLVu2DHJSAAAAYGfM9gAAQH9pyQ6wp5o5c2bMnDlzp+fVarVYvHhxfOITn4h3vetdERHx9a9/PcaPHx+33nprvO997xvMqAAAAMBOmO0BAID+4p22FbRmzZpYv359zJgxo/u0MWPGxHHHHRcPP/xwj5fr6OiI9vb2HQ4AAADA4DPbAwAAu0JpW0Hr16+PiIjx48fvcPr48eO7z9uZhQsXxpgxY7oPEydOHNCcAAAAwM6Z7QEAgF2htN2NzJ8/PzZt2tR9WLt2bXYkAAAAYBeY7QEAYM+ktK2gCRMmRETEhg0bdjh9w4YN3eftTGtra4wePXqHAwAAADD4zPYAAMCuUNpW0JQpU2LChAlxzz33dJ/W3t4ejzzySBx//PGJyQAAAIAyzPYAAMCuaMkOsKd6+eWX49lnn+0+vmbNmnj88cdj7NixMWnSpLj44ovj05/+dBxyyCExZcqUWLBgQbS1tcVZZ52VFxoAAADoZrYHAAD6i9I2yYoVK+KUU07pPj5v3ryIiJg9e3bceOON8Xd/93exefPm+NCHPhQvvvhivP3tb48777wzhg8fnhUZAAAAeBWzPQAA0F+UtklOPvnkqNVqPZ7f1NQUn/rUp+JTn/rUIKYCAAAAyjLbAwAA/cV32gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkaskOwMDbFNVt51/KDlDCwdkBdgNbsgMU6MwOUMIJ2QEKrMoOUGBJdoAS/nZmdoLeHXlHdoJi/3dtcXaEXk1oujg7QqH/yA5Q4NO/y05Q7Et/nZ2gZ+3bIhbdlp0CgL4aHhFDs0P04KjsACWszg5Q4LvZAUp4V3aAAm/NDlDCl7IDFFiUHaBAI/yeNGcHKPBCdoAStmUHKHBGdoASJmYHKHB/doASqryG2yLi6ewQDJiqdnkAAAAAAAAAewSlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAopbsAAy8MRHRnB2igf06O0CBRrht98sOUGBddoASqr6GbdkBClyZHaCErXdkJ+jdiuwAJXyu6eLsCL36QnaAEk7IDlBgW3aAEt71H9kJetYI6wdAz/aNiGHZIXpwXHaAEu7KDlDghewAJZyZHWA3sPqd2Ql6N/l/Zyfo3d7ZAUqo+v5wVHaAEqr+Gti/ZgcoYVN2gAKd2QFKqPL9cGt2AAaUd9oCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaAgAAAAAAACRS2gIAAAAAAAAkUtoCAAAAAAAAJFLaJnnggQfijDPOiLa2tmhqaopbb721+7xt27bFpZdeGlOnTo2RI0dGW1tbnHvuubFu3bq8wAAAAMAOzPYAAEB/Udom2bx5c0ybNi2uu+661533yiuvxMqVK2PBggWxcuXK+N73vherVq2KM888MyEpAAAAsDNmewAAoL+0ZAfYU82cOTNmzpy50/PGjBkTd9999w6nfelLX4pjjz02fvOb38SkSZMGIyIAAADQC7M9AADQX5S2DWLTpk3R1NQUe++9d4/bdHR0REdHR/fx9vb2QUgGAAAAlGG2BwAAeuLjkRvAli1b4tJLL433v//9MXr06B63W7hwYYwZM6b7MHHixEFMCQAAAPTEbA8AAPRGaVtx27Zti/e+971Rq9ViyZIlvW47f/782LRpU/dh7dq1g5QSAAAA6InZHgAAKOLjkSts+1D33HPPxb333tvrX+JGRLS2tkZra+sgpQMAAACKmO0BAIAylLYVtX2oW716ddx3330xbty47EgAAADALjDbAwAAZSltk7z88svx7LPPdh9fs2ZNPP744zF27Ng44IAD4uyzz46VK1fG7bffHp2dnbF+/fqIiBg7dmwMGzYsKzYAAADw/zHbAwAA/UVpm2TFihVxyimndB+fN29eRETMnj07/vEf/zFuu+22iIh4y1vessPl7rvvvjj55JMHKyYAAADQA7M9AADQX5S2SU4++eSo1Wo9nt/beQAAAEA+sz0AANBfhmQHAAAAAAAAANiTKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAAStWQHYOC9EtVt50/KDlDCS9kBCtyeHaCE4dkBCvxVdoASHsoOUKCq+5jtTn44O0EJq7MDFJh1SXaCQvMO/qfsCL37u+wAJZxfy07Qq5PjC9kRCr2t6eLsCD1qj4i27BAA7JauyQ5QwqnZAQp8OTtACc9lByjwwewAJTz0v7MT9O5/ZQco8GB2gBLuzw5QYGx2gBLWZwco0JwdoISDsgMU+MvsACX8IjtAL7ZlB2BAVf11dgAAAAAAAIDdmtIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACBRU61Wq2WHYGC0t7fHmDFjoi2q285vyw5QwsjsAAV+mx2ghOHZAQrslR2ghObsAAU2ZwcosF92gBIOzg5Q4OHsACV8KDtAgV9kByhheXaAAq9kByhh7+wAveiKiF9HxKZNm2L06NHJaQAoa/ts/w9R3dnqE/dlJyj2iVOyE/SuEWb7g7IDFJicHaCEv88OUOCl7AAF9s4OUMLY7AAFDskOUMK07AAFVmQHKOHF7AAFVmYHKGHv7AC9MNvv3qra5QEAAAAAAADsEZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2AAAAAAAAAImUtgAAAAAAAACJlLYAAAAAAAAAiZS2SR544IE444wzoq2tLZqamuLWW2/tcdvzzz8/mpqaYvHixYOWDwAAAOid2R4AAOgvStskmzdvjmnTpsV1113X63ZLly6NZcuWRVtb2yAlAwAAAMow2wMAAP2lJTvAnmrmzJkxc+bMXrd54YUX4qMf/Wjcddddcdpppw1SMgAAAKAMsz0AANBflLYV1dXVFbNmzYpLLrkkjjzyyFKX6ejoiI6Oju7j7e3tAxUPAAAAKGC2BwAAyvLxyBW1aNGiaGlpiQsvvLD0ZRYuXBhjxozpPkycOHEAEwIAAAC9MdsDAABlKW0r6LHHHosvfOELceONN0ZTU1Ppy82fPz82bdrUfVi7du0ApgQAAAB6YrYHAAB2hdK2gh588MHYuHFjTJo0KVpaWqKlpSWee+65+PjHPx6TJ0/u8XKtra0xevToHQ4AAADA4DPbAwAAu8J32lbQrFmzYsaMGTucduqpp8asWbNizpw5SakAAACAssz2AADArlDaJnn55Zfj2Wef7T6+Zs2aePzxx2Ps2LExadKkGDdu3A7bDx06NCZMmBCHHnroYEcFAAAAdsJsDwAA9BelbZIVK1bEKaec0n183rx5ERExe/bsuPHGG5NSAQAAAGWZ7QEAgP6itE1y8sknR61WK739r3/964ELAwAAAOwysz0AANBfhmQHAAAAAAAAANiTKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABIpbQEAAAAAAAASKW0BAAAAAAAAEiltAQAAAAAAABK1ZAdg4DVHddv5bdkBShibHaDAS9kBShiTHaDAluwAJVQ9Y9V/l38+JTtBsa+uyU7Qu/2yA5Tw6fOzE/TuJ9dnJyh2e3aAAiOzA5TwiR9lJ+hZ++aIMe/KTgFAX/04qvsizoOnZCcodtex2Ql6d8aj2QmKLc0OUKABljBezA5Q4ObsAAWuyA5QwsTsAAUa4XXEr2cH2A2szw5Q4G+yA5RQ5dfBOiJiUXYIBkxVuzwAAAAAAACAPYLSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgkdIWAAAAAAAAIJHSFgAAAAAAACCR0hYAAAAAAAAgUUt2AAZOrVaLiIiu5By9qXK27TqzAxRohDWsesaq54uofsZadoAC7VVfwIj4Y3aAAluzA5TQXvGQm7MDlNCRHaBAc3aAEtorfEO3v/I//93+HBGAxrB9v/2n5By9aYjH6IoP99uyA5RQ9bHqpewAJVT9Wdgr2QEKVPzXOCKq/7tc9XwRjXE7V13V9zUVf/kmIqr9+sj2bGb73VNTzS2723r++edj4sSJ2TEAAKiQtWvXxoEHHpgdA4CSzPYAALyW2X73pLTdjXV1dcW6deti1KhR0dTUVPf1tbe3x8SJE2Pt2rUxevTofki457GG9bOG9bOG9bOG9bOG9bOG9dkT169Wq8VLL70UbW1tMWSIb0kBaBRm++qxhvWzhvWzhvWxfvWzhvWzhvXbE9fQbL978/HIu7EhQ4YMyF9ajB49eo/ZAQ4Ua1g/a1g/a1g/a1g/a1g/a1ifPW39xowZkx0BgF1ktq8ua1g/a1g/a1gf61c/a1g/a1i/PW0Nzfa7LzU8AAAAAAAAQCKlLQAAAAAAAEAipS2ltba2xhVXXBGtra3ZURqWNayfNayfNayfNayfNayfNayP9QNgT+UxsH7WsH7WsH7WsD7Wr37WsH7WsH7WkN1NU61Wq2WHAAAAAAAAANhTeactAAAAAAAAQCKlLQAAAAAAAEAipS0AAAAAAABAIqUtAAAAAAAAQCKlLQAAAAAAAEAipS2lXXfddTF58uQYPnx4HHfccfHoo49mR2oYCxcujLe97W0xatSo2H///eOss86KVatWZcdqWJ/5zGeiqakpLr744uwoDeeFF16ID3zgAzFu3LgYMWJETJ06NVasWJEdqyF0dnbGggULYsqUKTFixIh44xvfGFdeeWXUarXsaJX1wAMPxBlnnBFtbW3R1NQUt9566w7n12q1uPzyy+OAAw6IESNGxIwZM2L16tU5YSuqtzXctm1bXHrppTF16tQYOXJktLW1xbnnnhvr1q3LC1xBRffDVzv//POjqakpFi9ePGj5AGCwme37xlzf/8z2fWOur4/ZfteZ7etntq+f2Z49hdKWUm655ZaYN29eXHHFFbFy5cqYNm1anHrqqbFx48bsaA3h/vvvj7lz58ayZcvi7rvvjm3btsU73/nO2Lx5c3a0hrN8+fL4yle+Em9+85uzozScP/zhD3HiiSfG0KFD44477ohf/OIXcc0118Q+++yTHa0hLFq0KJYsWRJf+tKX4umnn45FixbFZz/72fjiF7+YHa2yNm/eHNOmTYvrrrtup+d/9rOfjWuvvTauv/76eOSRR2LkyJFx6qmnxpYtWwY5aXX1toavvPJKrFy5MhYsWBArV66M733ve7Fq1ao488wzE5JWV9H9cLulS5fGsmXLoq2tbZCSAcDgM9v3nbm+f5nt+8ZcXz+z/a4z29fPbF8/sz17jBqUcOyxx9bmzp3bfbyzs7PW1tZWW7hwYWKqxrVx48ZaRNTuv//+7CgN5aWXXqodcsghtbvvvrt20kkn1S666KLsSA3l0ksvrb397W/PjtGwTjvttNp55523w2nvfve7a+ecc05SosYSEbWlS5d2H+/q6qpNmDCh9k//9E/dp7344ou11tbW2re+9a2EhNX32jXcmUcffbQWEbXnnntucEI1mJ7W8Pnnn6+94Q1vqD311FO1gw46qPb5z39+0LMBwGAw2/cfc33fme37zlxfP7N9fcz29TPb189sz+7MO20ptHXr1njsscdixowZ3acNGTIkZsyYEQ8//HBissa1adOmiIgYO3ZscpLGMnfu3DjttNN2uC9S3m233RbTp0+P97znPbH//vvH0UcfHV/96lezYzWME044Ie6555545plnIiLiiSeeiIceeihmzpyZnKwxrVmzJtavX7/D7/OYMWPiuOOO89hSh02bNkVTU1Psvffe2VEaRldXV8yaNSsuueSSOPLII7PjAMCAMdv3L3N935nt+85cXz+zff8y2w8Ms/2uM9uzu2jJDkD1/e53v4vOzs4YP378DqePHz8+fvnLXyalalxdXV1x8cUXx4knnhhHHXVUdpyG8e1vfztWrlwZy5cvz47SsH71q1/FkiVLYt68efH3f//3sXz58rjwwgtj2LBhMXv27Ox4lXfZZZdFe3t7HHbYYdHc3BydnZ1x1VVXxTnnnJMdrSGtX78+ImKnjy3bz2PXbNmyJS699NJ4//vfH6NHj86O0zAWLVoULS0tceGFF2ZHAYABZbbvP+b6vjPb18dcXz+zff8y2/c/s33fmO3ZXShtYZDNnTs3nnrqqXjooYeyozSMtWvXxkUXXRR33313DB8+PDtOw+rq6orp06fH1VdfHRERRx99dDz11FNx/fXXG+5K+M53vhPf/OY34+abb44jjzwyHn/88bj44oujra3N+pFu27Zt8d73vjdqtVosWbIkO07DeOyxx+ILX/hCrFy5MpqamrLjAAANwlzfN2b7+pnr62e2p8rM9n1jtmd34uORKbTvvvtGc3NzbNiwYYfTN2zYEBMmTEhK1ZguuOCCuP322+O+++6LAw88MDtOw3jsscdi48aN8da3vjVaWlqipaUl7r///rj22mujpaUlOjs7syM2hAMOOCCOOOKIHU47/PDD4ze/+U1SosZyySWXxGWXXRbve9/7YurUqTFr1qz42Mc+FgsXLsyO1pC2P354bKnf9qHuueeei7vvvttf4u6CBx98MDZu3BiTJk3qfnx57rnn4uMf/3hMnjw5Ox4A9Cuzff8w1/ed2b5+5vr6me37l9m+/5jt+85sz+5EaUuhYcOGxTHHHBP33HNP92ldXV1xzz33xPHHH5+YrHHUarW44IILYunSpXHvvffGlClTsiM1lHe84x3x85//PB5//PHuw/Tp0+Occ86Jxx9/PJqbm7MjNoQTTzwxVq1atcNpzzzzTBx00EFJiRrLK6+8EkOG7Piw2dzcHF1dXUmJGtuUKVNiwoQJOzy2tLe3xyOPPOKxZRdsH+pWr14dP/rRj2LcuHHZkRrKrFmz4sknn9zh8aWtrS0uueSSuOuuu7LjAUC/MtvXx1xfP7N9/cz19TPb9y+zff8w29fHbM/uxMcjU8q8efNi9uzZMX369Dj22GNj8eLFsXnz5pgzZ052tIYwd+7cuPnmm+P73/9+jBo1qvs7HcaMGRMjRoxITld9o0aNet33BI0cOTLGjRvn+4N2wcc+9rE44YQT4uqrr473vve98eijj8YNN9wQN9xwQ3a0hnDGGWfEVVddFZMmTYojjzwyfvazn8XnPve5OO+887KjVdbLL78czz77bPfxNWvWxOOPPx5jx46NSZMmxcUXXxyf/vSn45BDDokpU6bEggULoq2tLc4666y80BXT2xoecMABcfbZZ8fKlSvj9ttvj87Ozu7Hl7Fjx8awYcOyYldK0f3wtcPw0KFDY8KECXHooYcOdlQAGHBm+74z19fPbF8/c339zPa7zmxfP7N9/cz27DFqUNIXv/jF2qRJk2rDhg2rHXvssbVly5ZlR2oYEbHTw9e+9rXsaA3rpJNOql100UXZMRrOf/7nf9aOOuqoWmtra+2www6r3XDDDdmRGkZ7e3vtoosuqk2aNKk2fPjw2sEHH1z7h3/4h1pHR0d2tMq67777drrvmz17dq1Wq9W6urpqCxYsqI0fP77W2tpae8c73lFbtWpVbuiK6W0N16xZ0+Pjy3333ZcdvTKK7oevddBBB9U+//nPD2pGABhMZvu+MdcPDLP9rjPX18dsv+vM9vUz29fPbM+eoqlWq9X6swQGAAAAAAAAoDzfaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQSGkLAAAAAAAAkEhpCwAAAAAAAJBIaQsAAAAAAACQqGUgrnTLli2xdevWgbhqAACAhjds2LAYPnx4dgzokbkeAACgd/092/d7abtly5bYa8SIqPX3FQMAAOwmJkyYEGvWrFHcUknmegAAgGL9Pdv3e2m7devWqEXEiIhoitd//nLzq/49pId/v3qb3s7rbbue/t3bdfSW4dXHm0pmKJu1pwxlt+sta9l1qHf9X70mvW3XHxky1ri3/1dvuXu6r7iPv/7fvW03kPfxsmvXL3fyssGrfCcfyB1JRLlfmoHckZS9voFc49ee19svZJmsA7kj6e28/n5gr/dBp687knqzls1d733ytefVu/6vXYemV5/Q0sO/X3u8ueR2PV3mtcF7usxAZih7mddu19PPMZAZBnO96v35eluvsln7e736kqHvudvb22PixImxdetWpS2V9Nq5PiLvaVF/zoJln3r2x3w1WK939MfT5P586tmXp4qv3a6/ry/jqWfZ7QbyqWdEuft4FZ56lr2+/riPm6/quL7B2pGUzdDbdoO1Iym73UDuSF57vMqvKZXdSfX3fdwLp/+j6bVXWGZe6+ucmTEzDuScOZgZ6l2vsrdZf8zEA/laSl/Wqy/31/peSxmI2X5APh454n/2XdsPrz19Z/8u+6S1L09u+3u/PJCvQ/f386TB+pn6+7lofz9v7u+sVb4/9HYdVbuPD+T9oex2Zdeu9M6sL9v1x06vP4Ydd5zy2w3kjqRshrLbDebO0U6vfJ5dyVCFB/amvuz06n1219sP2NuNUe+gUe9lXnu83sGlPzIM1s9UhaxZxXFfLgPV9+qZvuwjQb1PZT3V6Pt2VXiq4Wnyrm1XhdcQqvDUs+x2/XF/qHt+H8inv6897o7z+vPsHIu3s9PrPUNv17G733ebsl60LDu/97ZdFWbnMjNjI83EfVnj/s7Q39tl3W/612t/mwAAAAAAAAAYREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAAACAREpbAAAAAAAAgERKWwAAAAAAAIBESlsAAAAAgP+3vXsNkbJsHwB+jYfdLWwTKQ/hZgfJzlqipkFqWUIR7bfsgwgZUWi0BNF+k+iDRZFESfalFuqDHUQDLc08RaZEHkhNpEykQK0gNS2q173/H95/vuvkjDOzz86z6u8HSzPzXPPsPbPXc819X7e7AQDkyKYtAAAAAAAAQI5s2gIAAAAAAADkyKYtAAAAAAAAQI5s2gIAAAAAAADkyKYtAAAAAAAAQI5s2gIAAAAAAADkyKYtAAAAAAAAQI5s2gIAAAAAAADkyKYtAAAAAAAAQI5s2gIAAAAAAADkqF9PnTgV/bf48eLbnV1uF8qct1DidiVjySqu61iLn9OnxLFK4zrLxHVW8Hi5uBNFcX1LxPUtiit1rOvt4p9FqbjifyVQyxgqGU+5uOIxVBpXyWsqHkOhxLFa3uPiuFK3y52j3FhL/TyzGGupMdSaD1mer9L3ruJiVktc8UXcVaVFr9yxUsWtluJY7vWVKmzljhXHdX0dnSVuF//QKi2OJ0rEVZpg9SokxcfKXZCVjLUnC0m5Y939YCkXV8uHTq2FpLtjrXTc3c3J4mPdff+L34dCLUWv1EVc7ljXN6l45lKqIBa/sZXOEEvpblGPOPU19S3xePH9rrdPlLhd7th/iuL6VXC7+H7fGuIqfU65MZQ6R6Xnq2UM5S607r5fZx7D0aNHA84GlVS9chXwbF3bF38Mlnq95aa/lU5RSx0rF9e1+mex3s5y6lnLVLE4Luvz5TH1rDSuJ6eeEaV/nr1t6lnp+bLI8W5P9Sqd/hbr7tq+XGHr7tq+0vV7uaLX9X6pdX3x/VqKY/HUuJa1Tb2aVPUqJMX3NU7L3y53jnO9cVqopehVuoYtjiu1ti+3fq9ldlhOd5u3xa+p1Nq+3PtQav1ebp3fdW1fyxq7OCF6ck3c3XV5Fr2Bchdalu/X6cfQE2v7zDdtU0oxYMCAOHbsWNanBshP8ef5f0rcBjgndV14/FXiNlCNAQMGREqVdlmhvqzrgXNW14/e4rW8tT1wTiveULS2hyxkvbbPfNO2UCjEsWPH4ocffojm5uasT8856OjRo9HS0iJnqJicoVpyhmrJGaohX6jWPzlTKGTxL8ghe9b1kB3zBMiGawmy43qCbPTE2r7H/jxyc3OzC56qyBmqJWeolpyhWnKGasgX4FyjrkF2XE+QDdcSZMf1BL1P8V9GBwAAAAAAAKCObNoCAAAAAAAA5CjzTdvGxsaYN29eNDY2Zn1qzlFyhmrJGaolZ6iWnKEa8oVqyRl6OzkK2XE9QTZcS5Ad1xNkoyeupUJKKWV2NgAAAAAAAACq4s8jAwAAAAAAAOTIpi0AAAAAAABAjmzaAgAAAAAAAOTIpi0AAAAAAABAjmzaAgAAAAAAAOSopk3bhQsXxhVXXBFNTU0xYcKE+PLLL8vGv//++3HttddGU1NT3HTTTfHRRx/VNFjOXtXkTEdHRxQKhVO+mpqa6jha8vTZZ5/F/fffH5dddlkUCoVYtmzZGZ+zfv36uPXWW6OxsTFGjhwZHR0dPT5Oeo9qc2b9+vX/qjGFQiEOHjxYnwGTu/nz58e4cePioosuisGDB0dra2vs2bPnjM8znzl/1ZIz5jPnt9dffz1uvvnmaG5ujubm5pg4cWJ8/PHHZZ+jxlBv1vWQHT0P6D79IMiGPhlkI6/+YdWbtu+++2489dRTMW/evNi6dWuMHj06pk+fHj/99NNp47/44ot46KGHYvbs2bFt27ZobW2N1tbW2LlzZ7XfmrNUtTkTEdHc3BwHDhw4+bV///46jpg8HT9+PEaPHh0LFy6sKH7fvn1x3333xdSpU2P79u3R1tYWjzzySKxataqHR0pvUW3O/GPPnj2n1JnBgwf30AjpbTZs2BBz5syJzZs3x+rVq+Pvv/+Oe+65J44fP17yOeYz57dacibCfOZ8Nnz48Hj++edjy5Yt8dVXX8Wdd94ZDzzwQOzateu08WoM9WZdD9nR84Bs6AdBNvTJIBt59Q8LKaVUzUAnTJgQ48aNi9deey0iIjo7O6OlpSWeeOKJaG9v/1f8gw8+GMePH4/ly5effOy2226LMWPGxKJFi6r51pylqs2Zjo6OaGtri8OHD9d5pPQ2hUIhli5dGq2trSVjnnnmmVixYsUphW/GjBlx+PDhWLlyZR1GSW9SSc6sX78+pk6dGr/++msMHDiwbmOj9/r5559j8ODBsWHDhrjjjjtOG2M+Q1eV5Iz5DMUGDRoUL774YsyePftfx9QY6s26HrKj5wHZ0w+CbOiTQXbq1T+s6jdt//rrr9iyZUtMmzbtfyfo0yemTZsWmzZtOu1zNm3adEp8RMT06dNLxnNuqSVnIiKOHTsWI0aMiJaWlrK/lQBqDLUaM2ZMDBs2LO6+++7YuHFj3sMhR0eOHImI/26olKLW0FUlORNhPsN/nThxIhYvXhzHjx+PiRMnnjZGjaGerOshO3oekB+fTZAtfTIor179w6o2bX/55Zc4ceJEDBky5JTHhwwZUvJvnB88eLCqeM4tteTMqFGj4s0334wPP/ww3nnnnejs7IxJkybFjz/+WI8hc5YpVWOOHj0af/zxR06jojcbNmxYLFq0KJYsWRJLliyJlpaWmDJlSmzdujXvoZGDzs7OaGtri9tvvz1uvPHGknHmM/yj0pwxn2HHjh0xYMCAaGxsjMceeyyWLl0a119//Wlj1RjqyboesqPnAfnRD4Js6JPBmdWzf9iv5lFCD5k4ceIpv4UwadKkuO666+KNN96I5557LseRAeeCUaNGxahRo07enzRpUuzduzcWLFgQb7/9do4jIw9z5syJnTt3xueff573UDhLVJoz5jOMGjUqtm/fHkeOHIkPPvggZs2aFRs2bCi5cQvA+cEcAYDeRJ8Mzqye/cOqftP2kksuib59+8ahQ4dOefzQoUMxdOjQ0z5n6NChVcVzbqklZ4r1798/brnllvjuu+96Yoic5UrVmObm5rjgggtyGhVnm/Hjx6sx56G5c+fG8uXLY926dTF8+PCyseYzRFSXM8XMZ84/DQ0NMXLkyBg7dmzMnz8/Ro8eHa+88sppY9UY6sm6HrKj5wH50Q+CnqNPBv9T7/5hVZu2DQ0NMXbs2FizZs3Jxzo7O2PNmjUl//9MEydOPCU+ImL16tUl4zm31JIzxU6cOBE7duyIYcOG9dQwOYupMWRh+/btasx5JKUUc+fOjaVLl8batWvjyiuvPONz1JrzWy05U8x8hs7Ozvjzzz9Pe0yNoZ6s6yE7eh6QH59N0HP0ySDH/mGq0uLFi1NjY2Pq6OhI33zzTXr00UfTwIED08GDB1NKKc2cOTO1t7efjN+4cWPq169feumll9Lu3bvTvHnzUv/+/dOOHTuq/dacparNmWeffTatWrUq7d27N23ZsiXNmDEjNTU1pV27duX1Eqij3377LW3bti1t27YtRUR6+eWX07Zt29L+/ftTSim1t7enmTNnnoz//vvv04UXXpiefvrptHv37rRw4cLUt2/ftHLlyrxeAnVWbc4sWLAgLVu2LH377bdpx44d6cknn0x9+vRJn376aV4vgTp7/PHH08UXX5zWr1+fDhw4cPLr999/PxljPkNXteSM+cz5rb29PW3YsCHt27cvff3116m9vT0VCoX0ySefpJTUGPJnXQ/Z0fOAbOgHQTb0ySAbefUPq960TSmlV199NV1++eWpoaEhjR8/Pm3evPnkscmTJ6dZs2adEv/ee++la665JjU0NKQbbrghrVixopZvy1msmpxpa2s7GTtkyJB07733pq1bt+YwavKwbt26FBH/+vonR2bNmpUmT578r+eMGTMmNTQ0pKuuuiq99dZbdR83+ak2Z1544YV09dVXp6ampjRo0KA0ZcqUtHbt2nwGTy5Oly8RcUrtMJ+hq1pyxnzm/Pbwww+nESNGpIaGhnTppZemu+666+SGbUpqDL2DdT1kR88Duk8/CLKhTwbZyKt/WPj/bw4AAAAAAABADqr6f9oCAAAAAAAAkC2btgAAAAAAAAA5smkLAAAAAAAAkCObtgAAAAAAAAA5smkLAAAAAAAAkCObtgAAAAAAAAA5smkLAAAAAAAAkCObtgAAAAAAAAA5smkLAAAAAAAAkCObtgAAAAAAAAA5smkLAAAAAAAAkKP/A0t358WupXIkAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 2400x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "index=5\n",
    "\n",
    "latent_d=16\n",
    "Q=model.blocks[index].attn.qkv.state_dict()['weight'][:latent_d].cpu()\n",
    "K=model.blocks[index].attn.qkv.state_dict()['weight'][latent_d:2*latent_d].cpu()\n",
    "V=model.blocks[index].attn.qkv.state_dict()['weight'][2*latent_d:3*latent_d].cpu()\n",
    "\n",
    "QK=torch.abs(Q.T@K)\n",
    "V=torch.abs(V)\n",
    "plt.figure(figsize=(24,12))\n",
    "plt.subplot(1,2,1)\n",
    "sc1=plt.imshow(QK.cpu(),cmap='hot')\n",
    "sc1.set_clim(0,3)\n",
    "plt.colorbar(orientation='horizontal',ticks=([0,0.5,1,1.5,2,2.5,3]) )\n",
    "plt.title(r\"$Q^{\\top}K$\")\n",
    "plt.subplot(1,2,2)\n",
    "sc2=plt.imshow(V,cmap='hot')\n",
    "sc2.set_clim(0,2)\n",
    "plt.colorbar(orientation='horizontal',ticks=([0,0.5,1,1.5,2]))\n",
    "plt.title(r\"$V$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "import  matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x15002194e470>"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x15003cc3cd00>"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<__main__.SpacedDiffusion at 0x1503d464d7b0>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diffusion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 235,
     "referenced_widgets": [
      "5ea8be130364428eb1fcff4a3131e38a",
      "e679d7860fdd4e8a97793275e386da64",
      "f24585df2ea047ce8b62c680de503dca",
      "cf37070dbe654936b65b781c26d4c9b2",
      "6bdb0852dc0f441da46a2683d44cb297",
      "7c67924ba0d746b89dd4bb053c79005e",
      "bcacc6bcfc9e4e78bddf564feac51e35",
      "518caf4e9a754eeb9d224e638cc353b5",
      "4b06f0df8a594308ae3bf001a836cfe5",
      "dd509df0e3cc4f80852936371b48c879",
      "e3ecd6f5da4b49f6b8534d802eb2f007",
      "9663348260484243bdb860badb2d1d82",
      "fb8ef5b3195e4f6e8dbf6e5f52f14468",
      "9948ca1965c74c3e972910f52c12483a",
      "4739870afce94028a6b0ae57111a9997",
      "d66ffe809c954d50b7b03950a9bc30db",
      "4f8f0c5ebe2f4e9295344f7060105523",
      "3dcefbc285954ea69c795fe0636e92cc",
      "cf689dadcaa5441eb5d562ac02c2d552",
      "b266c5d3554a49cba5b95c1d45e1ada8",
      "9871b914f5de44508ad31accffeaa1f8",
      "5e7379ce65074c32b72be4e707607833",
      "818bd9d46e5346adbdf3bd1ccf6390ca",
      "8cc8b235997f456da82ce37aa023f17b",
      "a9435e901119420c8455476832508e22",
      "20d3d0be9c18408886847404cb47e4db",
      "0392c13f252c4fe4a52c3aaffad40225",
      "55955b267eeb461ca509aa9116e92e5a",
      "25514a5798bb4df6bae7d0601205e523",
      "cb0a381e2e304d85abdc9ad2fc2a5adc",
      "2ba14d458670461aab62af85a0ebb95a",
      "b4b4fb514d9345618bde4b6f421642cf",
      "7899e305e3354e7fba698654152ae11f"
     ]
    },
    "id": "CeWLWQ9VIEEt",
    "outputId": "c0e15734-a6b4-4c85-d0cd-55039c5d7e5c"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ok\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "Error(s) in loading state_dict for DiT:\n\tsize mismatch for pos_embed: copying a param with shape torch.Size([1, 128, 32]) from checkpoint, the shape in current model is torch.Size([1, 128, 16]).\n\tsize mismatch for x_embedder.linear.weight: copying a param with shape torch.Size([32, 8]) from checkpoint, the shape in current model is torch.Size([16, 8]).\n\tsize mismatch for x_embedder.linear.bias: copying a param with shape torch.Size([32]) from checkpoint, the shape in current model is torch.Size([16]).",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[60], line 18\u001b[0m\n\u001b[1;32m      1\u001b[0m sample_args_dict \u001b[38;5;241m=\u001b[39m {\n\u001b[1;32m      2\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mmodel\u001b[39m\u001b[38;5;124m\"\u001b[39m: \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mDiT-PD/8_N=128\u001b[39m\u001b[38;5;124m\"\u001b[39m,\n\u001b[1;32m      3\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mvae\u001b[39m\u001b[38;5;124m\"\u001b[39m: \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mmse\u001b[39m\u001b[38;5;124m\"\u001b[39m,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m     14\u001b[0m         \u001b[38;5;66;03m# \"ckpt\":None\u001b[39;00m\n\u001b[1;32m     15\u001b[0m     }\n\u001b[1;32m     17\u001b[0m sample_args \u001b[38;5;241m=\u001b[39m ArgsDict(sample_args_dict)\n\u001b[0;32m---> 18\u001b[0m \u001b[43msample_main\u001b[49m\u001b[43m(\u001b[49m\u001b[43msample_args\u001b[49m\u001b[43m)\u001b[49m\n",
      "Cell \u001b[0;32mIn[12], line 42\u001b[0m, in \u001b[0;36msample_main\u001b[0;34m(args)\u001b[0m\n\u001b[1;32m     40\u001b[0m ckpt_path \u001b[38;5;241m=\u001b[39m args\u001b[38;5;241m.\u001b[39mckpt \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mDiT-XL-2-\u001b[39m\u001b[38;5;132;01m{\u001b[39;00margs\u001b[38;5;241m.\u001b[39mimage_size\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124mx\u001b[39m\u001b[38;5;132;01m{\u001b[39;00margs\u001b[38;5;241m.\u001b[39mimage_size\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m.pt\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m     41\u001b[0m state_dict \u001b[38;5;241m=\u001b[39m find_model(ckpt_path)\n\u001b[0;32m---> 42\u001b[0m \u001b[43mmodel\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mload_state_dict\u001b[49m\u001b[43m(\u001b[49m\u001b[43mstate_dict\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     43\u001b[0m model\u001b[38;5;241m.\u001b[39meval()  \u001b[38;5;66;03m# important!\u001b[39;00m\n\u001b[1;32m     44\u001b[0m diffusion \u001b[38;5;241m=\u001b[39m create_diffusion(\u001b[38;5;28mstr\u001b[39m(args\u001b[38;5;241m.\u001b[39mnum_sampling_steps))\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/torch/nn/modules/module.py:2152\u001b[0m, in \u001b[0;36mModule.load_state_dict\u001b[0;34m(self, state_dict, strict, assign)\u001b[0m\n\u001b[1;32m   2147\u001b[0m         error_msgs\u001b[38;5;241m.\u001b[39minsert(\n\u001b[1;32m   2148\u001b[0m             \u001b[38;5;241m0\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mMissing key(s) in state_dict: \u001b[39m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m. \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mformat(\n\u001b[1;32m   2149\u001b[0m                 \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m, \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mjoin(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mk\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m'\u001b[39m \u001b[38;5;28;01mfor\u001b[39;00m k \u001b[38;5;129;01min\u001b[39;00m missing_keys)))\n\u001b[1;32m   2151\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mlen\u001b[39m(error_msgs) \u001b[38;5;241m>\u001b[39m \u001b[38;5;241m0\u001b[39m:\n\u001b[0;32m-> 2152\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mError(s) in loading state_dict for \u001b[39m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m:\u001b[39m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;130;01m\\t\u001b[39;00m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mformat(\n\u001b[1;32m   2153\u001b[0m                        \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m\u001b[38;5;18m__class__\u001b[39m\u001b[38;5;241m.\u001b[39m\u001b[38;5;18m__name__\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;130;01m\\t\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m.\u001b[39mjoin(error_msgs)))\n\u001b[1;32m   2154\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m _IncompatibleKeys(missing_keys, unexpected_keys)\n",
      "\u001b[0;31mRuntimeError\u001b[0m: Error(s) in loading state_dict for DiT:\n\tsize mismatch for pos_embed: copying a param with shape torch.Size([1, 128, 32]) from checkpoint, the shape in current model is torch.Size([1, 128, 16]).\n\tsize mismatch for x_embedder.linear.weight: copying a param with shape torch.Size([32, 8]) from checkpoint, the shape in current model is torch.Size([16, 8]).\n\tsize mismatch for x_embedder.linear.bias: copying a param with shape torch.Size([32]) from checkpoint, the shape in current model is torch.Size([16])."
     ]
    }
   ],
   "source": [
    "\n",
    "sample_args_dict = {\n",
    "        \"model\": f\"DiT-PD/8_N=128\",\n",
    "        \"vae\": \"mse\",\n",
    "        \"seq_length\":128,\n",
    "        \"image_size\": 8,\n",
    "        \"sample_size\":1000,\n",
    "        \"num_classes\": 1000,\n",
    "        \"cfg_scale\": 0,\n",
    "        \"num_sampling_steps\": 1000,\n",
    "        \"seed\": 0,\n",
    "        \"ckpt\": \"./video_results_n=10000_v=2_l=512_N=128_r=0/ep39_0001560.pt\",\n",
    "        \"result_path\":\"video_samples\",\n",
    "        \"name\":'yokka-cfg0-testQKV2'\n",
    "        # \"ckpt\":None\n",
    "    }\n",
    "\n",
    "sample_args = ArgsDict(sample_args_dict)\n",
    "sample_main(sample_args)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ncIqNCuEEWjJ",
    "tags": []
   },
   "source": [
    "## Training DiT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "id": "zuTwjJfUqsrt"
   },
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "from torchvision import transforms\n",
    "import numpy as np\n",
    "from time import time\n",
    "import os\n",
    "import argparse\n",
    "import logging\n",
    "from copy import deepcopy\n",
    "from collections import OrderedDict\n",
    "\n",
    "\n",
    "from diffusers.models import AutoencoderKL\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "os.chdir(\"./\")\n",
    "\n",
    "logging.basicConfig(filename='training.log', level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def update_ema(ema_model, model, decay=0.9999):\n",
    "    \"\"\"\n",
    "    Step the EMA model towards the current model.\n",
    "    \"\"\"\n",
    "    ema_params = OrderedDict(ema_model.named_parameters())\n",
    "    model_params = OrderedDict(model.named_parameters())\n",
    "\n",
    "    for name, param in model_params.items():\n",
    "        # TODO: Consider applying only to params that require_grad to avoid small numerical changes of pos_embed\n",
    "        ema_params[name].mul_(decay).add_(param.data, alpha=1 - decay)\n",
    "\n",
    "\n",
    "def requires_grad(model, flag=True):\n",
    "    \"\"\"\n",
    "    Set requires_grad flag for all parameters in a model.\n",
    "    \"\"\"\n",
    "    for p in model.parameters():\n",
    "        p.requires_grad = flag\n",
    "\n",
    "\n",
    "def main(args):\n",
    "    \"\"\"\n",
    "    Trains a new DiT model without using distributed training.\n",
    "    \"\"\"\n",
    "    assert torch.cuda.is_available(), \"Training currently requires at least one GPU.\"\n",
    "\n",
    "    if not os.path.exists(args.results_dir):\n",
    "        os.mkdir(args.results_dir)\n",
    "\n",
    "    # Create model:\n",
    "    # Note: You need to define DiT_models, create_diffusion, and other required objects\n",
    "    #       or import them from your implementation.\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes,\n",
    "        class_dropout_prob=args.class_dropout_prob\n",
    "    )\n",
    "    ema = deepcopy(model).cuda()  # Create an EMA of the model for use after training\n",
    "    requires_grad(ema, False)\n",
    "    model = model.cuda()\n",
    "    diffusion = create_diffusion(timestep_respacing=\"\")\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").cuda()\n",
    "\n",
    "    # Setup optimizer\n",
    "    opt = torch.optim.AdamW(model.parameters(), lr=0.01, weight_decay=0.001)\n",
    "    scheduler = torch.optim.lr_scheduler.StepLR(optimizer=opt, step_size=3000, gamma=0.8)\n",
    "    # Setup data:\n",
    "    data = np.load('./video_data/'+args.data_file)\n",
    "    dataset = TensorDataset(torch.from_numpy(data))\n",
    "    loader = DataLoader(\n",
    "        dataset,\n",
    "        batch_size=args.global_batch_size,\n",
    "        shuffle=True,\n",
    "        num_workers=args.num_workers,\n",
    "        pin_memory=True,\n",
    "        drop_last=True\n",
    "    )\n",
    "\n",
    "    # Variables for monitoring/logging purposes:\n",
    "    train_steps = 0\n",
    "    log_steps = 0\n",
    "    running_loss = 0\n",
    "    start_time = time()\n",
    "\n",
    "    print(f\"Training for {args.epochs} epochs...\")\n",
    "    for epoch in range(args.epochs):\n",
    "        print(f\"Beginning epoch {epoch}...\")\n",
    "        for x in tqdm(loader):\n",
    "            x = x[0].to(torch.float32).cuda()\n",
    "            y = torch.zeros(x.shape[0], dtype=torch.int).cuda()\n",
    "            # print('input x shape: ',x.shape)\n",
    "            # with torch.no_grad():\n",
    "            #     x = vae.encode(x).latent_dist.sample().mul_(0.18215)\n",
    "            #     print(x.shape)\n",
    "            t = torch.randint(0, diffusion.num_timesteps, (x.shape[0],)).cuda()\n",
    "            model_kwargs = dict(y=y)\n",
    "            loss_dict = diffusion.training_losses(model, x, t, model_kwargs)\n",
    "            loss = loss_dict[\"loss\"].mean()\n",
    "            opt.zero_grad()\n",
    "            loss.backward()\n",
    "            opt.step()\n",
    "            scheduler.step()\n",
    "            update_ema(ema, model)\n",
    "\n",
    "            # Log loss values:\n",
    "            running_loss += loss.item()\n",
    "            log_steps += 1\n",
    "            train_steps += 1\n",
    "            if train_steps % args.log_every == 0:\n",
    "                torch.cuda.synchronize()\n",
    "                end_time = time()\n",
    "                steps_per_sec = log_steps / (end_time - start_time)\n",
    "                avg_loss = torch.tensor(running_loss / log_steps).cuda()\n",
    "                logging.info(f'Epoch {epoch}, Step {train_steps}: Loss = {avg_loss}')\n",
    "                print(f\"(step={train_steps:07d}) Train Loss: {avg_loss:.4f}, Train Steps/Sec: {steps_per_sec:.2f}\")\n",
    "                running_loss = 0\n",
    "                log_steps = 0\n",
    "                start_time = time()\n",
    "                \n",
    "        # Save DiT checkpoint:\n",
    "        checkpoint = {\n",
    "                \"model\": model.state_dict(),\n",
    "                \"ema\": ema.state_dict(),\n",
    "                \"opt\": opt.state_dict(),\n",
    "        }\n",
    "        checkpoint_path = f\"{args.results_dir}/ep{epoch}_{train_steps:07d}.pt\"\n",
    "        torch.save(checkpoint, checkpoint_path)\n",
    "        print(f\"Saved checkpoint to {checkpoint_path}\")\n",
    "\n",
    "    print(\"Done!\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 523
    },
    "id": "RsBB6dwmFRIQ",
    "outputId": "de9bb990-712d-4463-f59d-4a0393f0749a"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training for 20 epochs...\n",
      "Beginning epoch 0...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:03<00:00, 12.57it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep0_0000039.pt\n",
      "Beginning epoch 1...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 19.78it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep1_0000078.pt\n",
      "Beginning epoch 2...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 64%|██████▍   | 25/39 [00:01<00:00, 23.10it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000100) Train Loss: 0.3742, Train Steps/Sec: 15.89\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 20.20it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep2_0000117.pt\n",
      "Beginning epoch 3...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 19.83it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep3_0000156.pt\n",
      "Beginning epoch 4...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 20.52it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep4_0000195.pt\n",
      "Beginning epoch 5...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 21%|██        | 8/39 [00:00<00:01, 15.78it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000200) Train Loss: 0.1296, Train Steps/Sec: 18.69\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 17.35it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep5_0000234.pt\n",
      "Beginning epoch 6...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 20.03it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep6_0000273.pt\n",
      "Beginning epoch 7...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 74%|███████▍  | 29/39 [00:01<00:00, 22.62it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000300) Train Loss: 0.1019, Train Steps/Sec: 18.84\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 19.05it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep7_0000312.pt\n",
      "Beginning epoch 8...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 19.78it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep8_0000351.pt\n",
      "Beginning epoch 9...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 19.58it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep9_0000390.pt\n",
      "Beginning epoch 10...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 31%|███       | 12/39 [00:00<00:01, 18.86it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000400) Train Loss: 0.1002, Train Steps/Sec: 17.65\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:01<00:00, 19.71it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep10_0000429.pt\n",
      "Beginning epoch 11...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 17.51it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep11_0000468.pt\n",
      "Beginning epoch 12...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 87%|████████▋ | 34/39 [00:02<00:00, 19.60it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000500) Train Loss: 0.0980, Train Steps/Sec: 17.93\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 16.49it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep12_0000507.pt\n",
      "Beginning epoch 13...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 16.81it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep13_0000546.pt\n",
      "Beginning epoch 14...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 17.03it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep14_0000585.pt\n",
      "Beginning epoch 15...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 46%|████▌     | 18/39 [00:01<00:01, 18.75it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000600) Train Loss: 0.0957, Train Steps/Sec: 16.12\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 17.20it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep15_0000624.pt\n",
      "Beginning epoch 16...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 16.49it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep16_0000663.pt\n",
      "Beginning epoch 17...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 16.76it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000700) Train Loss: 0.0962, Train Steps/Sec: 16.87\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep17_0000702.pt\n",
      "Beginning epoch 18...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 17.02it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep18_0000741.pt\n",
      "Beginning epoch 19...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 39/39 [00:02<00:00, 17.38it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./video_results_testQKV1/ep19_0000780.pt\n",
      "Done!\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "num_videos=10000\n",
    "v=2\n",
    "l_=64\n",
    "seq_length=32\n",
    "repeat=0\n",
    "\n",
    "args_dict = {\n",
    "                    \"nnodes\":1,\n",
    "                    \"nproc_per_node\":\"N\",\n",
    "                    \"data_file\":f\"data_videos_n={num_videos}_v={v}_l={l_}_N={seq_length}_r={repeat}.npy\",\n",
    "                    \"results_dir\": \"./video_results_testQKV1\",\n",
    "                    \"model\": f\"DiT-PD/8_N={seq_length}\",\n",
    "                    \"image_size\": 8,\n",
    "                    \"num_classes\": 1000,\n",
    "                    \"epochs\": 20,\n",
    "                    \"global_batch_size\": 256,\n",
    "                    \"global_seed\": 0,\n",
    "                    \"vae\": \"ema\",\n",
    "                    \"num_workers\": 4,\n",
    "                    \"log_every\": 100,\n",
    "                    \"ckpt_every\": 50000,\n",
    "                    \"class_dropout_prob\": 1\n",
    "                }\n",
    "\n",
    "args = ArgsDict(args_dict)\n",
    "main(args)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wisl5jFm14ut",
    "jp-MarkdownHeadingCollapsed": true,
    "tags": []
   },
   "source": [
    "## hihihi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "id": "dPNal-q81bv-"
   },
   "outputs": [],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "\n",
    "# 1. 加载.npy文件为数据集\n",
    "data = np.load('./data_videos_100000.npy')\n",
    "\n",
    "# 2. 创建数据集对象\n",
    "dataset = TensorDataset(torch.from_numpy(data))\n",
    "\n",
    "\n",
    "# 3. 调整批量大小\n",
    "batch_size = 32\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "g0ovffed3Xfx",
    "outputId": "d6cf91a7-ba77-48bd-a66d-233b40835a4a"
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'args' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[19], line 7\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m# 4. 创建 DataLoader\u001b[39;00m\n\u001b[1;32m      2\u001b[0m loader \u001b[38;5;241m=\u001b[39m DataLoader(\n\u001b[1;32m      3\u001b[0m     dataset,\n\u001b[1;32m      4\u001b[0m     batch_size\u001b[38;5;241m=\u001b[39mbatch_size,\n\u001b[1;32m      5\u001b[0m     shuffle\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mFalse\u001b[39;00m,\n\u001b[1;32m      6\u001b[0m     \u001b[38;5;66;03m# sampler=sampler,  # 如果有需要的话，可以使用sampler来自定义数据采样器\u001b[39;00m\n\u001b[0;32m----> 7\u001b[0m     num_workers\u001b[38;5;241m=\u001b[39m\u001b[43margs\u001b[49m\u001b[38;5;241m.\u001b[39mnum_workers,\n\u001b[1;32m      8\u001b[0m     pin_memory\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m,\n\u001b[1;32m      9\u001b[0m     drop_last\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m  \u001b[38;5;66;03m# 如果你希望最后一个批次不足batch_size的数据被丢弃，可以设置drop_last=True\u001b[39;00m\n\u001b[1;32m     10\u001b[0m )\n\u001b[1;32m     13\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m batch_idx, data \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28menumerate\u001b[39m(loader):\n\u001b[1;32m     14\u001b[0m     \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mBatch \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mbatch_idx \u001b[38;5;241m+\u001b[39m \u001b[38;5;241m1\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m:\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'args' is not defined"
     ]
    }
   ],
   "source": [
    "# 4. 创建 DataLoader\n",
    "loader = DataLoader(\n",
    "    dataset,\n",
    "    batch_size=batch_size,\n",
    "    shuffle=False,\n",
    "    # sampler=sampler,  # 如果有需要的话，可以使用sampler来自定义数据采样器\n",
    "    num_workers=args.num_workers,\n",
    "    pin_memory=True,\n",
    "    drop_last=True  # 如果你希望最后一个批次不足batch_size的数据被丢弃，可以设置drop_last=True\n",
    ")\n",
    "\n",
    "\n",
    "for batch_idx, data in enumerate(loader):\n",
    "    print(f\"Batch {batch_idx + 1}:\")\n",
    "    # print(data[0].shape)  # 打印每个批次的数据形状\n",
    "    # print(\"Target shape:\", target.shape)  # 打印每个批次的目标形状\n",
    "\n",
    "    # 在这里可以添加更多的检查逻辑，比如检查数据的范围、数据类型等\n",
    "\n",
    "    # 如果你只想检查一部分批次，可以设置一个检查的批次上限，比如检查前5个批次\n",
    "    if batch_idx >= 1:\n",
    "        break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "id": "4bqGARya3hcd"
   },
   "outputs": [],
   "source": [
    "torch.cuda.empty_cache()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "tags": []
   },
   "source": [
    "## visualization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def heat_map(data,title=\"\",savefig=False):\n",
    "    plt.imshow(data, cmap='viridis',vmin=0,vmax=5)  # 你可以选择不同的颜色映射，如'hot', 'cool', 'jet'等\n",
    "    plt.colorbar()\n",
    "    plt.title(title)\n",
    "    if savefig==False:\n",
    "        plt.show()\n",
    "    else:\n",
    "        plt.savefig(\"./figs/\"+title)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 0.3390308  -0.45496845  5.4594994  ...  0.6157193  -1.1156646\n",
      "  -0.56972957]\n",
      " [-0.3331662  -0.8278341   5.367446   ... -0.2502686  -0.04135247\n",
      "  -0.14824602]\n",
      " [-0.94478756 -1.1334251   5.1832848  ... -1.0653864   0.9624406\n",
      "   0.23675145]\n",
      " ...\n",
      " [ 1.725438   -3.2552564   2.350966   ...  0.20411734 -2.2201693\n",
      "   3.3358045 ]\n",
      " [ 1.9297364  -2.5450842   2.50202    ... -0.23764077 -1.7430671\n",
      "   3.3727434 ]\n",
      " [ 2.0494826  -1.822326    2.4775472  ... -0.7060787  -1.1774477\n",
      "   3.3858528 ]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "\n",
    "np.random.seed(66)\n",
    "\n",
    "data_source = \"./video_samples/sample_yokka-cfg0-decay64_1000.npy\"\n",
    "# data_source = \"/guojiawei1/video_samples/sample_yokka-noema-cfgfixed_1000.npy\"\n",
    "# data_source = \"/guojiawei1/video_samples/sample_yokka-2_1000.npy\"\n",
    "# data_source = \"/guojiawei1/video_data/data_videos_100000_cpseed66_ksqr_l8192.npy\"\n",
    "# 1. 加载.npy文件为数据集\n",
    "data = np.load(data_source)\n",
    "\n",
    "N, T, D=data.shape\n",
    "\n",
    "# arr =data\n",
    "# mean = arr.mean(axis=(1, 2), keepdims=True)\n",
    "# vari = arr.var(axis=(1, 2), keepdims=True)\n",
    "# # 避免除以零，可以给方差加一个小的常数，例如1e-8\n",
    "# std = np.sqrt(vari + 1e-8)\n",
    "# # 对每个 (T, D) 子数组进行正规化\n",
    "# normalized_arr = (arr - mean) / std\n",
    "# data = normalized_arr\n",
    "\n",
    "print(data[1])\n",
    "\n",
    "x = data.reshape(N,-1) ## (N, T*D)\n",
    "\n",
    "x_mean = x.mean(axis=0)\n",
    "\n",
    "x_diff =x-x_mean\n",
    "\n",
    "\n",
    "\n",
    "var_simple=np.einsum(\"na,nb->nab\",data[:,:,0]-np.mean(data[:,:,0],axis=0),data[:,:,0]-np.mean(data[:,:,0],axis=0)).mean(axis=0)\n",
    "\n",
    "# max = np.max(np.abs(var[:8][:8]))\n",
    "# p = var[:8,:8]/max\n",
    "# heat_map(var)\n",
    "\n",
    "\n",
    "sigma = np.load('./cpseed66.npy')\n",
    "\n",
    "heat_map(var_simple,title=\"Samples generated by diffusion, \"+r\"$\\ell^2=64$\",savefig=True)\n",
    "# i,j=0,1\n",
    "# heat_map(sigma)\n",
    "# heat_map(var[8*i:8*(i+1),8*j:8*(j+1)])\n",
    "\n",
    "# a=0.1\n",
    "# new_matrix = np.abs(cor) > a\n",
    "# # 将布尔值数组转换为整数数组（True 转换为 1，False 转换为 0）\n",
    "# new_matrix = new_matrix.astype(int)\n",
    "# heat_map(new_matrix)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 5.99468524  2.7198868  -0.57810818  2.30005148 -2.41174756  3.05909688\n",
      "  -5.34447446 -0.85877692]\n",
      " [ 2.7198868  12.42413287  0.59547616 -1.44926262 -4.93444453  6.54279729\n",
      "  -1.37216244 -3.67312977]\n",
      " [-0.57810818  0.59547616 17.37082459 -3.28682119 -2.11180831 -1.15217731\n",
      "   4.05443355  2.67162655]\n",
      " [ 2.30005148 -1.44926262 -3.28682119  7.25528919  1.29111283 -2.41329307\n",
      "  -2.06981072 -3.9014807 ]\n",
      " [-2.41174756 -4.93444453 -2.11180831  1.29111283  8.14584652  0.88960593\n",
      "  -2.18398531  0.26088043]\n",
      " [ 3.05909688  6.54279729 -1.15217731 -2.41329307  0.88960593 12.7460604\n",
      "  -8.82650516  0.15984501]\n",
      " [-5.34447446 -1.37216244  4.05443355 -2.06981072 -2.18398531 -8.82650516\n",
      "  10.62747113 -0.14100758]\n",
      " [-0.85877692 -3.67312977  2.67162655 -3.9014807   0.26088043  0.15984501\n",
      "  -0.14100758  7.2134552 ]]\n"
     ]
    }
   ],
   "source": [
    "# data_source = \"/guojiawei1/video_samples/sample_yokka-noema-cfgfixed_1000.npy\"\n",
    "#data_source = \"/guojiawei1/video_samples/sample_yokka-cfg0_10.npy\"\n",
    "data_source = \"./video_data/data_videos_100000.npy\"\n",
    "# 1. 加载.npy文件为数据集# plt.hist(data.reshape(-1),bins=50)\n",
    "sigma = np.load('./cpseed66.npy')\n",
    "print(sigma)\n",
    "data = np.load(data_source)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "var_simple=np.einsum(\"na,nb->nab\",data[:,:,0]-np.mean(data[:,:,0],axis=0),data[:,:,0]-np.mean(data[:,:,0],axis=0)).mean(axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "heat_map(var_simple,title=\"Truth Samples, \"+r\"$\\ell^2=64$\",savefig=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5.93204851786183"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\\np.var(data[:,0,0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "collapsed_sections": [
    "5FW7o93qWUU6",
    "mZ78REhF2_j_",
    "0E9APcCTHJ1L",
    "9Bu0h_OttLAv",
    "r54_R8tOHb-l",
    "ETReCpHFIaDM",
    "sH27Rv5QHB4X"
   ],
   "gpuType": "L4",
   "machine_shape": "hm",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "0392c13f252c4fe4a52c3aaffad40225": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "20d3d0be9c18408886847404cb47e4db": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_b4b4fb514d9345618bde4b6f421642cf",
      "placeholder": "​",
      "style": "IPY_MODEL_7899e305e3354e7fba698654152ae11f",
      "value": " 250/250 [01:20&lt;00:00,  3.16it/s]"
     }
    },
    "25514a5798bb4df6bae7d0601205e523": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "2ba14d458670461aab62af85a0ebb95a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "ProgressStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "ProgressStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "bar_color": null,
      "description_width": ""
     }
    },
    "3dcefbc285954ea69c795fe0636e92cc": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "4739870afce94028a6b0ae57111a9997": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_9871b914f5de44508ad31accffeaa1f8",
      "placeholder": "​",
      "style": "IPY_MODEL_5e7379ce65074c32b72be4e707607833",
      "value": " 335M/335M [00:01&lt;00:00, 270MB/s]"
     }
    },
    "4b06f0df8a594308ae3bf001a836cfe5": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "ProgressStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "ProgressStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "bar_color": null,
      "description_width": ""
     }
    },
    "4f8f0c5ebe2f4e9295344f7060105523": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "518caf4e9a754eeb9d224e638cc353b5": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "55955b267eeb461ca509aa9116e92e5a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "5e7379ce65074c32b72be4e707607833": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "5ea8be130364428eb1fcff4a3131e38a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_e679d7860fdd4e8a97793275e386da64",
       "IPY_MODEL_f24585df2ea047ce8b62c680de503dca",
       "IPY_MODEL_cf37070dbe654936b65b781c26d4c9b2"
      ],
      "layout": "IPY_MODEL_6bdb0852dc0f441da46a2683d44cb297"
     }
    },
    "6bdb0852dc0f441da46a2683d44cb297": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "7899e305e3354e7fba698654152ae11f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "7c67924ba0d746b89dd4bb053c79005e": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "818bd9d46e5346adbdf3bd1ccf6390ca": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_8cc8b235997f456da82ce37aa023f17b",
       "IPY_MODEL_a9435e901119420c8455476832508e22",
       "IPY_MODEL_20d3d0be9c18408886847404cb47e4db"
      ],
      "layout": "IPY_MODEL_0392c13f252c4fe4a52c3aaffad40225"
     }
    },
    "8cc8b235997f456da82ce37aa023f17b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_55955b267eeb461ca509aa9116e92e5a",
      "placeholder": "​",
      "style": "IPY_MODEL_25514a5798bb4df6bae7d0601205e523",
      "value": "100%"
     }
    },
    "9663348260484243bdb860badb2d1d82": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_fb8ef5b3195e4f6e8dbf6e5f52f14468",
       "IPY_MODEL_9948ca1965c74c3e972910f52c12483a",
       "IPY_MODEL_4739870afce94028a6b0ae57111a9997"
      ],
      "layout": "IPY_MODEL_d66ffe809c954d50b7b03950a9bc30db"
     }
    },
    "9871b914f5de44508ad31accffeaa1f8": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "9948ca1965c74c3e972910f52c12483a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatProgressModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatProgressModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "ProgressView",
      "bar_style": "success",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_cf689dadcaa5441eb5d562ac02c2d552",
      "max": 334643276,
      "min": 0,
      "orientation": "horizontal",
      "style": "IPY_MODEL_b266c5d3554a49cba5b95c1d45e1ada8",
      "value": 334643276
     }
    },
    "a9435e901119420c8455476832508e22": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatProgressModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatProgressModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "ProgressView",
      "bar_style": "success",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_cb0a381e2e304d85abdc9ad2fc2a5adc",
      "max": 250,
      "min": 0,
      "orientation": "horizontal",
      "style": "IPY_MODEL_2ba14d458670461aab62af85a0ebb95a",
      "value": 250
     }
    },
    "b266c5d3554a49cba5b95c1d45e1ada8": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "ProgressStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "ProgressStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "bar_color": null,
      "description_width": ""
     }
    },
    "b4b4fb514d9345618bde4b6f421642cf": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "bcacc6bcfc9e4e78bddf564feac51e35": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "cb0a381e2e304d85abdc9ad2fc2a5adc": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "cf37070dbe654936b65b781c26d4c9b2": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_dd509df0e3cc4f80852936371b48c879",
      "placeholder": "​",
      "style": "IPY_MODEL_e3ecd6f5da4b49f6b8534d802eb2f007",
      "value": " 547/547 [00:00&lt;00:00, 31.8kB/s]"
     }
    },
    "cf689dadcaa5441eb5d562ac02c2d552": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d66ffe809c954d50b7b03950a9bc30db": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "dd509df0e3cc4f80852936371b48c879": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e3ecd6f5da4b49f6b8534d802eb2f007": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "e679d7860fdd4e8a97793275e386da64": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_7c67924ba0d746b89dd4bb053c79005e",
      "placeholder": "​",
      "style": "IPY_MODEL_bcacc6bcfc9e4e78bddf564feac51e35",
      "value": "config.json: 100%"
     }
    },
    "f24585df2ea047ce8b62c680de503dca": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatProgressModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatProgressModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "ProgressView",
      "bar_style": "success",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_518caf4e9a754eeb9d224e638cc353b5",
      "max": 547,
      "min": 0,
      "orientation": "horizontal",
      "style": "IPY_MODEL_4b06f0df8a594308ae3bf001a836cfe5",
      "value": 547
     }
    },
    "fb8ef5b3195e4f6e8dbf6e5f52f14468": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_4f8f0c5ebe2f4e9295344f7060105523",
      "placeholder": "​",
      "style": "IPY_MODEL_3dcefbc285954ea69c795fe0636e92cc",
      "value": "diffusion_pytorch_model.safetensors: 100%"
     }
    }
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> DiT/GPDiT_rebuttal.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "TvvDB6ahguCF"
   },
   "source": [
    "## 一些全局变量"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "executionInfo": {
     "elapsed": 659,
     "status": "ok",
     "timestamp": 1731500433234,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "1Kyjr6ylgsSJ"
   },
   "outputs": [],
   "source": [
    "sigma_matrix_path = \"./cpseed66.npy\" ## sigma 的路径\n",
    "train_data_path = \"./DiT_data/\" ## 训练数据的路径"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vzH3ilYad_XB"
   },
   "source": [
    "## data generation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "XzcYkj7heC4B"
   },
   "source": [
    "### 先安装cupy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2RxzhjJheGbp"
   },
   "source": [
    "### data生成器"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "executionInfo": {
     "elapsed": 1923,
     "status": "ok",
     "timestamp": 1731500464405,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "niBwm0J9XP90"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import os\n",
    "sigma_matrix_path = \"./cpseed66.npy\" ## sigma 的路径\n",
    "train_data_path = \"./DiT_data/\" ## 训练数据的路径\n",
    "\n",
    "# 定义一个简单的高斯核函数\n",
    "class GP_data_generator:\n",
    "    def __init__(self,sigma_mat_path,l,nu,image_size,seq_length,num_to_generate,save_path):\n",
    "        self.sigma_mat_path = sigma_mat_path\n",
    "        self.l = l\n",
    "        self.nu = nu\n",
    "        self.image_size=image_size\n",
    "        self.seq_length = seq_length\n",
    "        self.num_to_generate = num_to_generate\n",
    "        self.save_path=save_path\n",
    "\n",
    "\n",
    "    def kernel(self, h1, h2):\n",
    "        return np.exp(-(h1 - h2) ** self.nu / (2 * self.l))\n",
    "\n",
    "    def sigma_matrix(self):\n",
    "        return np.load(self.sigma_mat_path)\n",
    "\n",
    "    def kernel_matrix(self):\n",
    "        # 创建一个128x128的核矩阵\n",
    "        K = np.zeros((self.seq_length, self.seq_length), dtype=np.float64)\n",
    "        for i in range(self.seq_length):\n",
    "            for j in range(self.seq_length):\n",
    "                K[i, j] = self.kernel(i, j)\n",
    "        return K\n",
    "\n",
    "    def cov_matrix(self):\n",
    "        # 计算核矩阵和随机噪声矩阵的Kronecker积\n",
    "        epsilon=1e-8\n",
    "        sig=self.sigma_matrix()\n",
    "        matrix=np.kron(self.kernel_matrix(),sig)\n",
    "        res = matrix + epsilon*np.eye(self.image_size*self.seq_length) ## 防止随机截断误差导致的非正定\n",
    "        return res\n",
    "\n",
    "    def generate_videos(self,repeat=0):\n",
    "        mean = np.zeros(self.image_size * self.seq_length, dtype=np.float64)\n",
    "        cov = self.cov_matrix()\n",
    "        \n",
    "            # 生成视频数据，并重塑为所需的形状\n",
    "        videos = np.random.multivariate_normal(mean, cov,size=self.num_to_generate).reshape((self.num_to_generate,self.seq_length, self.image_size))\n",
    "\n",
    "        if not os.path.exists(self.save_path):\n",
    "            os.makedirs(self.save_path)\n",
    "        np.save(self.save_path + f\"data_videos_n={self.num_to_generate}_l={self.l}_nu={self.nu}_N={self.seq_length}_r={repeat}.npy\", np.array(videos))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 1462,
     "status": "ok",
     "timestamp": 1731483621117,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "zU8jcw8dZ52k",
    "outputId": "dea6002c-93b7-43f5-f49d-e39b8a7f82e0"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 5/5 [00:09<00:00,  1.90s/it]\n",
      "100%|██████████| 5/5 [00:15<00:00,  3.12s/it]\n",
      "100%|██████████| 5/5 [00:33<00:00,  6.72s/it]\n",
      "100%|██████████| 5/5 [01:19<00:00, 15.93s/it]\n",
      "100%|██████████| 5/5 [04:25<00:00, 53.03s/it]\n",
      " 80%|████████  | 4/5 [18:21<04:44, 284.84s/it]"
     ]
    },
    {
     "ename": "",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m在当前单元格或上一个单元格中执行代码时 Kernel 崩溃。\n",
      "\u001b[1;31m请查看单元格中的代码，以确定故障的可能原因。\n",
      "\u001b[1;31m单击<a href='https://aka.ms/vscodeJupyterKernelCrash'>此处</a>了解详细信息。\n",
      "\u001b[1;31m有关更多详细信息，请查看 Jupyter <a href='command:jupyter.viewOutput'>log</a>。"
     ]
    }
   ],
   "source": [
    "N_list=[16,32,64,128,256,512] #\n",
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for N in N_list: ## 不同的N\n",
    "            for num_to_generate in tqdm([1000,3200,10000,32000,100000]): #\n",
    "                for _ in range(5):\n",
    "                    GP_gen = GP_data_generator(sigma_mat_path=sigma_matrix_path,  #### 替换成你设计的kernel\n",
    "                                            l=l,\n",
    "                                            nu=nu,\n",
    "                                            image_size=8,\n",
    "                                            seq_length=N,  # N\n",
    "                                            num_to_generate=num_to_generate,\n",
    "                                            save_path=train_data_path) ### 替换成你的路径\n",
    "                    GP_gen.generate_videos(repeat=_)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "F0i--4oaRKZR"
   },
   "source": [
    "#### 小范围试验：首先保证跑通"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 40069,
     "status": "ok",
     "timestamp": 1731501720589,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "T2butTFpLRim",
    "outputId": "2b9cabb6-ae28-4ffd-a8ec-641dacb5fd06"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 10000/10000 [00:39<00:00, 254.56it/s]\n"
     ]
    }
   ],
   "source": [
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for N in [128]: ## 不同的N\n",
    "            for num_to_generate in [10000]:\n",
    "                GP_gen = GP_data_generator(sigma_mat_path=sigma_matrix_path,  #### 替换成你设计的kernel\n",
    "                                           l=l,\n",
    "                                           nu=nu,\n",
    "                                           image_size=8,\n",
    "                                           seq_length=N,  # N\n",
    "                                           num_to_generate=num_to_generate,\n",
    "                                           save_path=train_data_path) ### 替换成你的路径\n",
    "                GP_gen.generate_videos()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wHELdONIfCGb"
   },
   "source": [
    "### 可视化train data，需要指定data路径"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 451
    },
    "executionInfo": {
     "elapsed": 5773,
     "status": "ok",
     "timestamp": 1731501743136,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "wCxy3wF2dCb8",
    "outputId": "6cf5da27-00f0-4369-ee57-19fdcb953c5f"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 128/128 [00:00<00:00, 144.09it/s]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "### 需要改的参数：\n",
    "data_source = train_data_path+\"/data_videos_l64_nu2_N128_num3200.npy\" ## 要可视化which one\n",
    "sigma = np.load(sigma_matrix_path) ## 你实际的sigma参数\n",
    "\n",
    "def heat_map(data):\n",
    "    plt.imshow(data, cmap='viridis')  # 你可以选择不同的颜色映射，如'hot', 'cool', 'jet'等\n",
    "    plt.colorbar()\n",
    "    plt.show()\n",
    "\n",
    "# 1. 加载.npy文件为数据集\n",
    "data = np.load(data_source)\n",
    "data = data[:1000]\n",
    "N, T, D=data.shape\n",
    "\n",
    "x = data.reshape(N,-1) ## (N, T*D)\n",
    "x_mean = x.mean(axis=0)\n",
    "x_diff =x-x_mean\n",
    "var = np.mean(np.einsum('na,nb->nab', x_diff, x_diff),axis=0)\n",
    "\n",
    "\n",
    "res = np.zeros(shape=(T,T))\n",
    "cor = np.zeros(shape=(T,T))\n",
    "sig_mat=sigma.reshape(1,-1).squeeze(0)\n",
    "for i in tqdm(range(T)):\n",
    "    for j in range(T):\n",
    "        block=var[8*i:8*(i+1),8*j:8*(j+1)]\n",
    "        block=block.reshape(1,-1).squeeze(0)\n",
    "        k, _ = np.polyfit(sig_mat,block , 1)\n",
    "        res[i,j]=k\n",
    "\n",
    "heat_map(res)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "temE_jPygjVt"
   },
   "source": [
    "## DiT train/inference准备"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tWbDU2zWicXh"
   },
   "source": [
    "### 安装必要的库"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 7694,
     "status": "ok",
     "timestamp": 1731500529316,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "rAcvXGwrgma2",
    "outputId": "4e5a8432-d1cb-4e77-ef50-7dc980a39ae0"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defaulting to user installation because normal site-packages is not writeable\n",
      "Looking in indexes: https://mirrors.pku.edu.cn/pypi/web/simple\n",
      "Collecting timm\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/77/f7/144d69d921fba82baa8498e279d782a12a13694f45ff74d1777bc3231ffe/timm-1.0.11-py3-none-any.whl (2.3 MB)\n",
      "Collecting torchvision\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/a2/f6/7ff89a9f8703f623f5664afd66c8600e3f09fe188e1e0b7e6f9a8617f865/torchvision-0.20.1-cp310-cp310-manylinux1_x86_64.whl (7.2 MB)\n",
      "Requirement already satisfied: huggingface_hub in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from timm) (0.10.1)\n",
      "Requirement already satisfied: pyyaml in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from timm) (6.0)\n",
      "Requirement already satisfied: torch in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from timm) (1.12.1)\n",
      "Collecting safetensors\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/b9/df/6f766b56690709d22e83836e4067a1109a7d84ea152a6deb5692743a2805/safetensors-0.4.5-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (435 kB)\n",
      "Requirement already satisfied: typing-extensions>=3.7.4.3 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface_hub->timm) (4.12.2)\n",
      "Requirement already satisfied: tqdm in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface_hub->timm) (4.64.1)\n",
      "Requirement already satisfied: packaging>=20.9 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface_hub->timm) (23.2)\n",
      "Requirement already satisfied: requests in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface_hub->timm) (2.28.1)\n",
      "Requirement already satisfied: filelock in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface_hub->timm) (3.9.0)\n",
      "Requirement already satisfied: numpy in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torchvision->timm) (1.23.5)\n",
      "Requirement already satisfied: pillow!=8.3.*,>=5.3.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torchvision->timm) (9.4.0)\n",
      "Collecting torch\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/2a/ef/834af4a885b31a0b32fff2d80e1e40f771e1566ea8ded55347502440786a/torch-2.5.1-cp310-cp310-manylinux1_x86_64.whl (906.4 MB)\n",
      "Collecting nvidia-cusolver-cu12==11.6.1.9\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/3a/e1/5b9089a4b2a4790dfdea8b3a006052cfecff58139d5a4e34cb1a51df8d6f/nvidia_cusolver_cu12-11.6.1.9-py3-none-manylinux2014_x86_64.whl (127.9 MB)\n",
      "Requirement already satisfied: fsspec in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch->timm) (2022.11.0)\n",
      "Collecting nvidia-cuda-cupti-cu12==12.4.127\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/67/42/f4f60238e8194a3106d06a058d494b18e006c10bb2b915655bd9f6ea4cb1/nvidia_cuda_cupti_cu12-12.4.127-py3-none-manylinux2014_x86_64.whl (13.8 MB)\n",
      "Collecting nvidia-cublas-cu12==12.4.5.8\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/ae/71/1c91302526c45ab494c23f61c7a84aa568b8c1f9d196efa5993957faf906/nvidia_cublas_cu12-12.4.5.8-py3-none-manylinux2014_x86_64.whl (363.4 MB)\n",
      "Collecting nvidia-curand-cu12==10.3.5.147\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/8a/6d/44ad094874c6f1b9c654f8ed939590bdc408349f137f9b98a3a23ccec411/nvidia_curand_cu12-10.3.5.147-py3-none-manylinux2014_x86_64.whl (56.3 MB)\n",
      "Requirement already satisfied: networkx in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch->timm) (2.8.4)\n",
      "Collecting nvidia-cusparse-cu12==12.3.1.170\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/db/f7/97a9ea26ed4bbbfc2d470994b8b4f338ef663be97b8f677519ac195e113d/nvidia_cusparse_cu12-12.3.1.170-py3-none-manylinux2014_x86_64.whl (207.5 MB)\n",
      "Requirement already satisfied: jinja2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch->timm) (3.1.2)\n",
      "Collecting nvidia-cufft-cu12==11.2.1.3\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/27/94/3266821f65b92b3138631e9c8e7fe1fb513804ac934485a8d05776e1dd43/nvidia_cufft_cu12-11.2.1.3-py3-none-manylinux2014_x86_64.whl (211.5 MB)\n",
      "Collecting sympy==1.13.1\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/b2/fe/81695a1aa331a842b582453b605175f419fe8540355886031328089d840a/sympy-1.13.1-py3-none-any.whl (6.2 MB)\n",
      "Collecting nvidia-nccl-cu12==2.21.5\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/df/99/12cd266d6233f47d00daf3a72739872bdc10267d0383508b0b9c84a18bb6/nvidia_nccl_cu12-2.21.5-py3-none-manylinux2014_x86_64.whl (188.7 MB)\n",
      "Collecting nvidia-nvtx-cu12==12.4.127\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/87/20/199b8713428322a2f22b722c62b8cc278cc53dffa9705d744484b5035ee9/nvidia_nvtx_cu12-12.4.127-py3-none-manylinux2014_x86_64.whl (99 kB)\n",
      "Collecting nvidia-cudnn-cu12==9.1.0.70\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/9f/fd/713452cd72343f682b1c7b9321e23829f00b842ceaedcda96e742ea0b0b3/nvidia_cudnn_cu12-9.1.0.70-py3-none-manylinux2014_x86_64.whl (664.8 MB)\n",
      "Collecting nvidia-nvjitlink-cu12==12.4.127\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/ff/ff/847841bacfbefc97a00036e0fce5a0f086b640756dc38caea5e1bb002655/nvidia_nvjitlink_cu12-12.4.127-py3-none-manylinux2014_x86_64.whl (21.1 MB)\n",
      "Requirement already satisfied: triton==3.1.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch->timm) (3.1.0)\n",
      "Collecting nvidia-cuda-runtime-cu12==12.4.127\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/ea/27/1795d86fe88ef397885f2e580ac37628ed058a92ed2c39dc8eac3adf0619/nvidia_cuda_runtime_cu12-12.4.127-py3-none-manylinux2014_x86_64.whl (883 kB)\n",
      "Collecting nvidia-cuda-nvrtc-cu12==12.4.127\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/2c/14/91ae57cd4db3f9ef7aa99f4019cfa8d54cb4caa7e00975df6467e9725a9f/nvidia_cuda_nvrtc_cu12-12.4.127-py3-none-manylinux2014_x86_64.whl (24.6 MB)\n",
      "Requirement already satisfied: mpmath<1.4,>=1.1.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages/mpmath-1.2.1-py3.10.egg (from sympy==1.13.1->torch->timm) (1.2.1)\n",
      "Requirement already satisfied: MarkupSafe>=2.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from jinja2->torch->timm) (2.1.1)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (3.4)\n",
      "Requirement already satisfied: urllib3<1.27,>=1.21.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (1.26.14)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (2022.12.7)\n",
      "Requirement already satisfied: charset-normalizer<3,>=2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (2.0.4)\n",
      "Installing collected packages: sympy, safetensors, nvidia-nvtx-cu12, nvidia-nvjitlink-cu12, nvidia-nccl-cu12, nvidia-curand-cu12, nvidia-cufft-cu12, nvidia-cuda-runtime-cu12, nvidia-cuda-nvrtc-cu12, nvidia-cuda-cupti-cu12, nvidia-cublas-cu12, nvidia-cusparse-cu12, nvidia-cudnn-cu12, nvidia-cusolver-cu12, torch, torchvision, timm\n",
      "Successfully installed nvidia-cublas-cu12-12.4.5.8 nvidia-cuda-cupti-cu12-12.4.127 nvidia-cuda-nvrtc-cu12-12.4.127 nvidia-cuda-runtime-cu12-12.4.127 nvidia-cudnn-cu12-9.1.0.70 nvidia-cufft-cu12-11.2.1.3 nvidia-curand-cu12-10.3.5.147 nvidia-cusolver-cu12-11.6.1.9 nvidia-cusparse-cu12-12.3.1.170 nvidia-nccl-cu12-2.21.5 nvidia-nvjitlink-cu12-12.4.127 nvidia-nvtx-cu12-12.4.127 safetensors-0.4.5 sympy-1.13.1 timm-1.0.11 torch-2.5.1 torchvision-0.20.1\n",
      "Defaulting to user installation because normal site-packages is not writeable\n",
      "Looking in indexes: https://mirrors.pku.edu.cn/pypi/web/simple\n",
      "Collecting diffusers\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/07/7f/53828ff41b86c3274099327627ff5cb7581a2cc9db3bcb39e5212c4140b7/diffusers-0.31.0-py3-none-any.whl (2.9 MB)\n",
      "Requirement already satisfied: regex!=2019.12.17 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from diffusers) (2022.7.9)\n",
      "Collecting huggingface-hub>=0.23.2\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/60/bf/cea0b9720c32fa01b0c4ec4b16b9f4ae34ca106b202ebbae9f03ab98cd8f/huggingface_hub-0.26.2-py3-none-any.whl (447 kB)\n",
      "Requirement already satisfied: filelock in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from diffusers) (3.9.0)\n",
      "Requirement already satisfied: Pillow in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from diffusers) (9.4.0)\n",
      "Requirement already satisfied: importlib-metadata in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from diffusers) (4.11.3)\n",
      "Requirement already satisfied: safetensors>=0.3.1 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from diffusers) (0.4.5)\n",
      "Requirement already satisfied: requests in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from diffusers) (2.28.1)\n",
      "Requirement already satisfied: numpy in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from diffusers) (1.23.5)\n",
      "Collecting fsspec>=2023.5.0\n",
      "  Downloading https://mirrors.pku.edu.cn/pypi/web/packages/c6/b2/454d6e7f0158951d8a78c2e1eb4f69ae81beb8dca5fee9809c6c99e9d0d0/fsspec-2024.10.0-py3-none-any.whl (179 kB)\n",
      "\u001b[2K     \u001b[38;2;114;156;31m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m179.6/179.6 kB\u001b[0m \u001b[31m35.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[?25hRequirement already satisfied: pyyaml>=5.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface-hub>=0.23.2->diffusers) (6.0)\n",
      "Requirement already satisfied: tqdm>=4.42.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface-hub>=0.23.2->diffusers) (4.64.1)\n",
      "Requirement already satisfied: typing-extensions>=3.7.4.3 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface-hub>=0.23.2->diffusers) (4.12.2)\n",
      "Requirement already satisfied: packaging>=20.9 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface-hub>=0.23.2->diffusers) (23.2)\n",
      "Requirement already satisfied: zipp>=0.5 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from importlib-metadata->diffusers) (3.11.0)\n",
      "Requirement already satisfied: charset-normalizer<3,>=2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->diffusers) (2.0.4)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->diffusers) (3.4)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->diffusers) (2022.12.7)\n",
      "Requirement already satisfied: urllib3<1.27,>=1.21.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->diffusers) (1.26.14)\n",
      "Installing collected packages: fsspec, huggingface-hub, diffusers\n",
      "\u001b[31mERROR: pip's dependency resolver does not currently take into account all the packages that are installed. This behaviour is the source of the following dependency conflicts.\n",
      "torch 2.5.1 requires triton==3.1.0; platform_system == \"Linux\" and platform_machine == \"x86_64\" and python_version < \"3.13\", which is not installed.\u001b[0m\u001b[31m\n",
      "\u001b[0mSuccessfully installed diffusers-0.31.0 fsspec-2024.10.0 huggingface-hub-0.26.2\n",
      "Defaulting to user installation because normal site-packages is not writeable\n",
      "Looking in indexes: https://mirrors.pku.edu.cn/pypi/web/simple\n",
      "Collecting accelerate\n",
      "  Downloading https://mirrors.pku.edu.cn/pypi/web/packages/d1/d5/0050b2820a1e709ffa623f9a9e8ae42d0903535f2150613cbfeb7f16932a/accelerate-1.1.1-py3-none-any.whl (333 kB)\n",
      "\u001b[2K     \u001b[38;2;114;156;31m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m333.2/333.2 kB\u001b[0m \u001b[31m42.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[?25hRequirement already satisfied: packaging>=20.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from accelerate) (23.2)\n",
      "Requirement already satisfied: psutil in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from accelerate) (5.9.0)\n",
      "Requirement already satisfied: numpy<3.0.0,>=1.17 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from accelerate) (1.23.5)\n",
      "Requirement already satisfied: safetensors>=0.4.3 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from accelerate) (0.4.5)\n",
      "Requirement already satisfied: torch>=1.10.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from accelerate) (2.5.1)\n",
      "Requirement already satisfied: pyyaml in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from accelerate) (6.0)\n",
      "Requirement already satisfied: huggingface-hub>=0.21.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from accelerate) (0.26.2)\n",
      "Requirement already satisfied: typing-extensions>=3.7.4.3 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface-hub>=0.21.0->accelerate) (4.12.2)\n",
      "Requirement already satisfied: filelock in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface-hub>=0.21.0->accelerate) (3.9.0)\n",
      "Requirement already satisfied: fsspec>=2023.5.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface-hub>=0.21.0->accelerate) (2024.10.0)\n",
      "Requirement already satisfied: requests in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface-hub>=0.21.0->accelerate) (2.28.1)\n",
      "Requirement already satisfied: tqdm>=4.42.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface-hub>=0.21.0->accelerate) (4.64.1)\n",
      "Requirement already satisfied: nvidia-cufft-cu12==11.2.1.3 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (11.2.1.3)\n",
      "Requirement already satisfied: nvidia-cusparse-cu12==12.3.1.170 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.3.1.170)\n",
      "Collecting triton==3.1.0\n",
      "  Using cached https://mirrors.pku.edu.cn/pypi/web/packages/98/29/69aa56dc0b2eb2602b553881e34243475ea2afd9699be042316842788ff5/triton-3.1.0-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (209.5 MB)\n",
      "Requirement already satisfied: nvidia-cuda-nvrtc-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.4.127)\n",
      "Requirement already satisfied: nvidia-cusolver-cu12==11.6.1.9 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (11.6.1.9)\n",
      "Requirement already satisfied: nvidia-curand-cu12==10.3.5.147 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (10.3.5.147)\n",
      "Requirement already satisfied: nvidia-nccl-cu12==2.21.5 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (2.21.5)\n",
      "Requirement already satisfied: nvidia-nvtx-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.4.127)\n",
      "Requirement already satisfied: nvidia-cuda-runtime-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.4.127)\n",
      "Requirement already satisfied: sympy==1.13.1 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (1.13.1)\n",
      "Requirement already satisfied: nvidia-cublas-cu12==12.4.5.8 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.4.5.8)\n",
      "Requirement already satisfied: jinja2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (3.1.2)\n",
      "Requirement already satisfied: nvidia-cuda-cupti-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.4.127)\n",
      "Requirement already satisfied: networkx in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (2.8.4)\n",
      "Requirement already satisfied: nvidia-cudnn-cu12==9.1.0.70 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (9.1.0.70)\n",
      "Requirement already satisfied: nvidia-nvjitlink-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch>=1.10.0->accelerate) (12.4.127)\n",
      "Requirement already satisfied: mpmath<1.4,>=1.1.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages/mpmath-1.2.1-py3.10.egg (from sympy==1.13.1->torch>=1.10.0->accelerate) (1.2.1)\n",
      "Requirement already satisfied: MarkupSafe>=2.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from jinja2->torch>=1.10.0->accelerate) (2.1.1)\n",
      "Requirement already satisfied: urllib3<1.27,>=1.21.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface-hub>=0.21.0->accelerate) (1.26.14)\n",
      "Requirement already satisfied: charset-normalizer<3,>=2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface-hub>=0.21.0->accelerate) (2.0.4)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface-hub>=0.21.0->accelerate) (3.4)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface-hub>=0.21.0->accelerate) (2022.12.7)\n",
      "Installing collected packages: triton, accelerate\n",
      "Successfully installed accelerate-1.1.1 triton-3.1.0\n",
      "Defaulting to user installation because normal site-packages is not writeable\n",
      "Looking in indexes: https://mirrors.pku.edu.cn/pypi/web/simple\n",
      "Requirement already satisfied: torchvision in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (0.20.1)\n",
      "Requirement already satisfied: timm in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (1.0.11)\n",
      "Requirement already satisfied: numpy in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torchvision) (1.23.5)\n",
      "Requirement already satisfied: pillow!=8.3.*,>=5.3.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torchvision) (9.4.0)\n",
      "Requirement already satisfied: torch==2.5.1 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torchvision) (2.5.1)\n",
      "Requirement already satisfied: nvidia-cuda-runtime-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.4.127)\n",
      "Requirement already satisfied: fsspec in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (2024.10.0)\n",
      "Requirement already satisfied: nvidia-cusparse-cu12==12.3.1.170 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.3.1.170)\n",
      "Requirement already satisfied: nvidia-cudnn-cu12==9.1.0.70 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (9.1.0.70)\n",
      "Requirement already satisfied: networkx in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (2.8.4)\n",
      "Requirement already satisfied: nvidia-nvjitlink-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.4.127)\n",
      "Requirement already satisfied: nvidia-cuda-nvrtc-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.4.127)\n",
      "Requirement already satisfied: nvidia-nccl-cu12==2.21.5 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (2.21.5)\n",
      "Requirement already satisfied: triton==3.1.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (3.1.0)\n",
      "Requirement already satisfied: nvidia-cufft-cu12==11.2.1.3 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (11.2.1.3)\n",
      "Requirement already satisfied: nvidia-cuda-cupti-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.4.127)\n",
      "Requirement already satisfied: nvidia-nvtx-cu12==12.4.127 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.4.127)\n",
      "Requirement already satisfied: jinja2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (3.1.2)\n",
      "Requirement already satisfied: nvidia-cublas-cu12==12.4.5.8 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (12.4.5.8)\n",
      "Requirement already satisfied: sympy==1.13.1 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (1.13.1)\n",
      "Requirement already satisfied: nvidia-cusolver-cu12==11.6.1.9 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (11.6.1.9)\n",
      "Requirement already satisfied: filelock in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (3.9.0)\n",
      "Requirement already satisfied: typing-extensions>=4.8.0 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (4.12.2)\n",
      "Requirement already satisfied: nvidia-curand-cu12==10.3.5.147 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from torch==2.5.1->torchvision) (10.3.5.147)\n",
      "Requirement already satisfied: mpmath<1.4,>=1.1.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages/mpmath-1.2.1-py3.10.egg (from sympy==1.13.1->torch==2.5.1->torchvision) (1.2.1)\n",
      "Requirement already satisfied: huggingface_hub in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from timm) (0.26.2)\n",
      "Requirement already satisfied: safetensors in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from timm) (0.4.5)\n",
      "Requirement already satisfied: pyyaml in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from timm) (6.0)\n",
      "Requirement already satisfied: requests in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface_hub->timm) (2.28.1)\n",
      "Requirement already satisfied: packaging>=20.9 in /bicmr/home/hengyuf04/.local/lib/python3.10/site-packages (from huggingface_hub->timm) (23.2)\n",
      "Requirement already satisfied: tqdm>=4.42.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from huggingface_hub->timm) (4.64.1)\n",
      "Requirement already satisfied: MarkupSafe>=2.0 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from jinja2->torch==2.5.1->torchvision) (2.1.1)\n",
      "Requirement already satisfied: urllib3<1.27,>=1.21.1 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (1.26.14)\n",
      "Requirement already satisfied: charset-normalizer<3,>=2 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (2.0.4)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (3.4)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /bicmr/soft/anaconda/3-2023.03/lib/python3.10/site-packages (from requests->huggingface_hub->timm) (2022.12.7)\n"
     ]
    }
   ],
   "source": [
    "import locale\n",
    "def getpreferredencoding(do_setlocale = True):\n",
    "    return \"UTF-8\"\n",
    "locale.getpreferredencoding = getpreferredencoding\n",
    "\n",
    "!pip install timm\n",
    "!pip install diffusers\n",
    "!pip install accelerate\n",
    "!pip install torchvision timm"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "cBfIxgz4ifZ6"
   },
   "source": [
    "### DiT model(concat embedding)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "executionInfo": {
     "elapsed": 9631,
     "status": "ok",
     "timestamp": 1731500538945,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "4ahlTPrFiDrJ"
   },
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'timm'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[5], line 18\u001b[0m\n\u001b[1;32m     16\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mpdb\u001b[39;00m\n\u001b[1;32m     17\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mmatplotlib\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mpyplot\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m \u001b[38;5;21;01mplt\u001b[39;00m\n\u001b[0;32m---> 18\u001b[0m \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mtimm\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mmodels\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mvision_transformer\u001b[39;00m \u001b[38;5;28;01mimport\u001b[39;00m PatchEmbed, Attention, Mlp\n\u001b[1;32m     20\u001b[0m \u001b[38;5;28;01mglobal\u001b[39;00m test_iter\n\u001b[1;32m     21\u001b[0m test_iter\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0\u001b[39m\n",
      "\u001b[0;31mModuleNotFoundError\u001b[0m: No module named 'timm'"
     ]
    }
   ],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "# --------------------------------------------------------\n",
    "# References:\n",
    "# GLIDE: https://github.com/openai/glide-text2im\n",
    "# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py\n",
    "# --------------------------------------------------------\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import numpy as np\n",
    "import math\n",
    "import pdb\n",
    "import matplotlib.pyplot as plt\n",
    "from timm.models.vision_transformer import PatchEmbed, Attention, Mlp\n",
    "\n",
    "global test_iter\n",
    "test_iter=0\n",
    "def modulate(x, shift, scale):\n",
    "    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#               Embedding Layers for Timesteps and Class Labels                 #\n",
    "#################################################################################\n",
    "\n",
    "class TimestepEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds scalar timesteps into vector representations.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, frequency_embedding_size=256):\n",
    "        super().__init__()\n",
    "        self.mlp = nn.Sequential(\n",
    "            nn.Linear(frequency_embedding_size, hidden_size, bias=True),\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, hidden_size, bias=True),\n",
    "        )\n",
    "        self.frequency_embedding_size = frequency_embedding_size\n",
    "\n",
    "    @staticmethod\n",
    "    def timestep_embedding(t, dim, max_period=10000):\n",
    "        \"\"\"\n",
    "        Create sinusoidal timestep embeddings.\n",
    "        :param t: a 1-D Tensor of N indices, one per batch element.\n",
    "                          These may be fractional.\n",
    "        :param dim: the dimension of the output.\n",
    "        :param max_period: controls the minimum frequency of the embeddings.\n",
    "        :return: an (N, D) Tensor of positional embeddings.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py\n",
    "        half = dim // 2\n",
    "        freqs = torch.exp(\n",
    "            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half\n",
    "        ).to(device=t.device)\n",
    "        args = t[:, None].float() * freqs[None]\n",
    "        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)\n",
    "        if dim % 2:\n",
    "            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)\n",
    "        return embedding\n",
    "\n",
    "    def forward(self, t):\n",
    "        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)\n",
    "        t_emb = self.mlp(t_freq)\n",
    "        return t_emb\n",
    "\n",
    "\n",
    "class LabelEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.\n",
    "    \"\"\"\n",
    "    def __init__(self, num_classes, hidden_size, dropout_prob):\n",
    "        super().__init__()\n",
    "        use_cfg_embedding = dropout_prob > 0\n",
    "        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)\n",
    "        self.num_classes = num_classes\n",
    "        self.dropout_prob = dropout_prob\n",
    "\n",
    "    def token_drop(self, labels, force_drop_ids=None):\n",
    "        \"\"\"\n",
    "        Drops labels to enable classifier-free guidance.\n",
    "        \"\"\"\n",
    "        if force_drop_ids is None:\n",
    "            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob\n",
    "            # print('drop',drop_ids)\n",
    "        else:\n",
    "            drop_ids = force_drop_ids == 1\n",
    "        # print('drop2',labels)\n",
    "        labels = torch.where(drop_ids, self.num_classes, labels)\n",
    "        # print('drop3',labels)\n",
    "        return labels\n",
    "\n",
    "    def forward(self, labels, train, force_drop_ids=None):\n",
    "        use_dropout = self.dropout_prob > 0\n",
    "        if (train and use_dropout) or (force_drop_ids is not None):\n",
    "            labels = self.token_drop(labels, force_drop_ids)\n",
    "        embeddings = self.embedding_table(labels)\n",
    "        return embeddings\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                 Core DiT Model                                #\n",
    "#################################################################################\n",
    "\n",
    "\n",
    "\n",
    "class DiTBlock(nn.Module):\n",
    "    \"\"\"\n",
    "    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):\n",
    "        super().__init__()\n",
    "        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)\n",
    "        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        mlp_hidden_dim = int(hidden_size * mlp_ratio)\n",
    "        approx_gelu = lambda: nn.GELU(approximate=\"tanh\")\n",
    "        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 6 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        #pdb.set_trace()\n",
    "\n",
    "        global test_iter\n",
    "        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)\n",
    "        # if 1188<= test_iter%1200 and test_iter%1200<=1199:\n",
    "        #     #pdb.set_trace()\n",
    "        #     N=self.attn.qkv.state_dict()['weight'].shape[0]//3\n",
    "        #     Q=self.attn.qkv.state_dict()['weight'][:N]\n",
    "        #     K=self.attn.qkv.state_dict()['weight'][N:2*N]\n",
    "        #     V=self.attn.qkv.state_dict()['weight'][2*N:3*N]\n",
    "        #     xx=modulate(self.norm1(x), shift_msa, scale_msa)\n",
    "        #     Qx=torch.einsum(\"nND,MD->nNM\",xx,Q)\n",
    "        #     Kx=torch.einsum(\"nND,MD->nNM\",xx,K)\n",
    "        #     Vx=torch.einsum(\"nND,MD->nNM\",xx,V)\n",
    "        #     score_matrix=torch.einsum(\"nND,nMD->nNM\",Qx,Kx)\n",
    "        #     plt.imshow(score_matrix[0].cpu())\n",
    "        #     plt.savefig(f\"./figsm/test_{test_iter}.png\")\n",
    "\n",
    "\n",
    "        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))\n",
    "        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))\n",
    "        test_iter+=1\n",
    "        return x\n",
    "\n",
    "\n",
    "class FinalLayer(nn.Module):\n",
    "    \"\"\"\n",
    "    The final layer of DiT.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, patch_size, out_channels):\n",
    "        super().__init__()\n",
    "        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)\n",
    "        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 2 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)\n",
    "        x = modulate(self.norm_final(x), shift, scale)\n",
    "        x = self.linear(x)\n",
    "        return x\n",
    "\n",
    "class TemporalPatchEmbedding(nn.Module):\n",
    "    def __init__(self, input_size, hidden_size, bias=True):\n",
    "        super(TemporalPatchEmbedding, self).__init__()\n",
    "        self.linear = nn.Linear(input_size, hidden_size, bias=bias)\n",
    "\n",
    "    def forward(self, x):\n",
    "        # 输入 x 的形状：[batch_size, seq_len, input_size]\n",
    "\n",
    "        # 将输入 x 变形为 [batch_size * seq_len, input_size]\n",
    "        N,T,D=x.shape\n",
    "        x = x.view(-1, D)\n",
    "        # print('a',x.shape)\n",
    "        # 应用 Linear 层\n",
    "        x = self.linear(x)\n",
    "        # print('b',x.shape)\n",
    "        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]\n",
    "        x = x.view(N, T, x.shape[-1])\n",
    "        # print('c',x.shape)\n",
    "        return x\n",
    "\n",
    "\n",
    "class DiT(nn.Module):\n",
    "    \"\"\"\n",
    "    Diffusion model with a Transformer backbone.\n",
    "    \"\"\"\n",
    "    def __init__(\n",
    "        self,\n",
    "        input_size=32,\n",
    "        patch_size=2,\n",
    "        in_channels=4,\n",
    "        hidden_size=1152,\n",
    "        depth=28,\n",
    "        num_heads=16,\n",
    "        mlp_ratio=4.0,\n",
    "        class_dropout_prob=0.1,\n",
    "        num_classes=1000,\n",
    "        learn_sigma=True,\n",
    "        seq_length=128,\n",
    "    ):\n",
    "        super().__init__()\n",
    "        self.learn_sigma = learn_sigma\n",
    "        self.in_channels = 1\n",
    "        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels\n",
    "        # print('out',self.out_channels)\n",
    "        self.patch_size = patch_size\n",
    "        self.num_heads = num_heads\n",
    "        self.hidden_size = hidden_size\n",
    "\n",
    "\n",
    "        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)\n",
    "\n",
    "        #Test\n",
    "        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size//2, bias=True)\n",
    "        self.t_embedder = TimestepEmbedder(hidden_size)\n",
    "\n",
    "\n",
    "        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)\n",
    "        self.num_patches = seq_length ## [N,T,D] no T\n",
    "        # Will use fixed sin-cos embedding:\n",
    "        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size//2), requires_grad=False)\n",
    "\n",
    "        self.blocks = nn.ModuleList([\n",
    "            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)\n",
    "        ])\n",
    "        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)\n",
    "        self.initialize_weights()\n",
    "\n",
    "    def initialize_weights(self):\n",
    "        # Initialize transformer layers:\n",
    "        def _basic_init(module):\n",
    "            if isinstance(module, nn.Linear):\n",
    "                torch.nn.init.xavier_uniform_(module.weight)\n",
    "                if module.bias is not None:\n",
    "                    nn.init.constant_(module.bias, 0)\n",
    "        self.apply(_basic_init)\n",
    "\n",
    "        # Initialize (and freeze) pos_embed by sin-cos embedding:\n",
    "        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size//2)\n",
    "        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))\n",
    "        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))\n",
    "\n",
    "        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):\n",
    "        # w = self.x_embedder.proj.weight.data\n",
    "        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))\n",
    "        # nn.init.constant_(self.x_embedder.proj.bias, 0)\n",
    "        w = self.x_embedder.linear.weight.data\n",
    "        b = self.x_embedder.linear.bias.data\n",
    "        nn.init.xavier_uniform_(w)\n",
    "        nn.init.constant_(b, 0)\n",
    "\n",
    "        # Initialize label embedding table:\n",
    "        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)\n",
    "\n",
    "        # Initialize timestep embedding MLP:\n",
    "        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)\n",
    "        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)\n",
    "\n",
    "        # Zero-out adaLN modulation layers in DiT blocks:\n",
    "        for block in self.blocks:\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)\n",
    "\n",
    "        # Zero-out output layers:\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.weight, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.bias, 0)\n",
    "\n",
    "    def unpatchify(self, x):\n",
    "        \"\"\"\n",
    "        x: (N, T, patch_size**2 * C)\n",
    "        imgs: (N, H, W, C)\n",
    "        \"\"\"\n",
    "        # print('unp',x.shape)\n",
    "        p = self.num_patches\n",
    "\n",
    "        # B, T, C = x.shape\n",
    "\n",
    "        # x = x.reshape(shape=(x.shape[0], p, p))\n",
    "        # x = torch.einsum('nhwpqc->nchpwq', x)\n",
    "        # imgs = x.reshape(shape=(B, C, T))\n",
    "        # return imgs\n",
    "        return x\n",
    "\n",
    "    def forward(self, x, t, y):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT.\n",
    "        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)\n",
    "        t: (N,) tensor of diffusion timesteps\n",
    "        y: (N,) tensor of class labels\n",
    "        \"\"\"\n",
    "        # print('f1',x.shape)\n",
    "        #print(self.x_embedder(x).shape,self.pos_embed.shape)\n",
    "        x_embed=self.x_embedder(x)\n",
    "        #print(x_embed.shape,self.pos_embed.shape)\n",
    "\n",
    "        x = torch.cat([x_embed,self.pos_embed.expand(x_embed.shape[0],-1,-1)],dim=-1)\n",
    "\n",
    "\n",
    "        # (N, T, D), where T = H * W / patch_size ** 2\n",
    "        # print('f2',x.shape)\n",
    "        t = self.t_embedder(t)                   # (N, D)\n",
    "        # print('f3',t.shape)\n",
    "        y = self.y_embedder(y, self.training)    # (N, D)\n",
    "        # print('f4',y.shape)\n",
    "        c = t + y                                # (N, D)\n",
    "        # print('f5',torch.abs(x[0]).mean())\n",
    "        for (i,block) in enumerate(self.blocks):\n",
    "            x = block(x, c)                      # (N, T, D)\n",
    "            # print(f'f6_{i}',torch.abs(x[0]).mean())\n",
    "        # print('f6',x.shape)\n",
    "        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)\n",
    "        # print('f7',x.shape)\n",
    "        # print('f7',torch.abs(x[0]).mean())\n",
    "        x = self.unpatchify(x)                   # (N, out_channels, H, W)\n",
    "        # print('f8',x.shape)\n",
    "        # print('f8',torch.abs(x[0]).mean())\n",
    "        return x\n",
    "\n",
    "    def forward_with_cfg(self, x, t, y, cfg_scale):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb\n",
    "        half = x[: len(x) // 2]\n",
    "        combined = torch.cat([half, half], dim=0)\n",
    "        model_out = self.forward(combined, t, y)\n",
    "        # print('0000',model_out.shape)\n",
    "        # For exact reproducibility reasons, we apply classifier-free guidance on only\n",
    "        # three channels by default. The standard approach to cfg applies it to all channels.\n",
    "        # This can be done by uncommenting the following line and commenting-out the line following that.\n",
    "        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]\n",
    "        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]\n",
    "        # print('1111',eps.shape,rest.shape)\n",
    "        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)\n",
    "        # print('2222',cond_eps.shape,uncond_eps.shape)\n",
    "        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)\n",
    "        # print('3333',half_eps.shape)\n",
    "        eps = torch.cat([half_eps, half_eps], dim=0)\n",
    "        return torch.cat([eps, rest], dim=2)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                   Sine/Cosine Positional Embedding Functions                  #\n",
    "#################################################################################\n",
    "# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py\n",
    "\n",
    "def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):\n",
    "    \"\"\"\n",
    "    grid_size: int of the grid height and width\n",
    "    return:\n",
    "    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)\n",
    "    \"\"\"\n",
    "    grid_h = np.arange(grid_size, dtype=np.float32)\n",
    "    grid_w = np.arange(grid_size, dtype=np.float32)\n",
    "    grid = np.meshgrid(grid_w, grid_h)  # here w goes first\n",
    "    grid = np.stack(grid, axis=0)\n",
    "\n",
    "    grid = grid.reshape([2, 1, grid_size, grid_size])\n",
    "    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)\n",
    "    if cls_token and extra_tokens > 0:\n",
    "        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):\n",
    "    assert embed_dim % 2 == 0\n",
    "\n",
    "    # use half of dimensions to encode grid_h\n",
    "    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)\n",
    "    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)\n",
    "    return emb\n",
    "\n",
    "\n",
    "def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):\n",
    "    \"\"\"\n",
    "    embed_dim: output dimension for each position\n",
    "    pos: a list of positions to be encoded: size (M,)\n",
    "    out: (M, D)\n",
    "    \"\"\"\n",
    "    assert embed_dim % 2 == 0\n",
    "    omega = np.arange(embed_dim // 2, dtype=np.float64)\n",
    "    omega /= embed_dim / 2.\n",
    "    omega = 1. / 10000**omega  # (D/2,)\n",
    "\n",
    "    pos = pos.reshape(-1)  # (M,)\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out) # (M, D/2)\n",
    "    emb_cos = np.cos(out) # (M, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)\n",
    "    return emb\n",
    "\n",
    "def get_1d_sincos_pos_embed(seq_length, hidden_size):\n",
    "    \"\"\"\n",
    "    seq_length: 长度为 seq_length 的序列\n",
    "    hidden_size: 每个时间点的向量维度\n",
    "    return:\n",
    "    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]\n",
    "    \"\"\"\n",
    "    assert hidden_size % 2 == 0, \"hidden_size must be even for sin-cos encoding\"\n",
    "    omega = np.arange(hidden_size // 2, dtype=np.float64)\n",
    "    omega /= hidden_size / 2.\n",
    "    omega = 1. / 10000 ** omega  # (D/2,)\n",
    "\n",
    "    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out)  # (seq_length, D/2)\n",
    "    emb_cos = np.cos(out)  # (seq_length, D/2)\n",
    "\n",
    "    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                   DiT Configs                                  #\n",
    "#################################################################################\n",
    "\n",
    "def DiT_XL_2(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_4(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_8(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_2(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_4(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_8(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_B_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_S_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_P_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "\n",
    "def DiT_PD_8_N16(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=16, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N32(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N64(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=64, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N128(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N256(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=256, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N512(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)\n",
    "\n",
    "\n",
    "\n",
    "DiT_models = {\n",
    "    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,\n",
    "    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,\n",
    "    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,\n",
    "    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,\n",
    "    'DiT-P/8':  DiT_P_8,\n",
    "    ### mainly useful ones\n",
    "    'DiT-PD/8_N=16':  DiT_PD_8_N16,'DiT-PD/8_N=32':  DiT_PD_8_N32, 'DiT-PD/8_N=64':  DiT_PD_8_N64,\n",
    "    'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=256':  DiT_PD_8_N256, 'DiT-PD/8_N=512':  DiT_PD_8_N512\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "c79YX2jhiZ7Z"
   },
   "source": [
    "### diffusion实现"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "executionInfo": {
     "elapsed": 5,
     "status": "ok",
     "timestamp": 1731500538945,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "IkZmhubAiScN"
   },
   "outputs": [],
   "source": [
    "##################################################################3\n",
    "      #  diffusion utils\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import torch as th\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def normal_kl(mean1, logvar1, mean2, logvar2):\n",
    "    \"\"\"\n",
    "    Compute the KL divergence between two gaussians.\n",
    "    Shapes are automatically broadcasted, so batches can be compared to\n",
    "    scalars, among other use cases.\n",
    "    \"\"\"\n",
    "    tensor = None\n",
    "    for obj in (mean1, logvar1, mean2, logvar2):\n",
    "        if isinstance(obj, th.Tensor):\n",
    "            tensor = obj\n",
    "            break\n",
    "    assert tensor is not None, \"at least one argument must be a Tensor\"\n",
    "\n",
    "    # Force variances to be Tensors. Broadcasting helps convert scalars to\n",
    "    # Tensors, but it does not work for th.exp().\n",
    "    logvar1, logvar2 = [\n",
    "        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)\n",
    "        for x in (logvar1, logvar2)\n",
    "    ]\n",
    "\n",
    "    return 0.5 * (\n",
    "        -1.0\n",
    "        + logvar2\n",
    "        - logvar1\n",
    "        + th.exp(logvar1 - logvar2)\n",
    "        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)\n",
    "    )\n",
    "\n",
    "\n",
    "def approx_standard_normal_cdf(x):\n",
    "    \"\"\"\n",
    "    A fast approximation of the cumulative distribution function of the\n",
    "    standard normal.\n",
    "    \"\"\"\n",
    "    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))\n",
    "\n",
    "\n",
    "def continuous_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a continuous Gaussian distribution.\n",
    "    :param x: the targets\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    normalized_x = centered_x * inv_stdv\n",
    "    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "def discretized_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a Gaussian distribution discretizing to a\n",
    "    given image.\n",
    "    :param x: the target images. It is assumed that this was uint8 values,\n",
    "              rescaled to the range [-1, 1].\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    assert x.shape == means.shape == log_scales.shape\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)\n",
    "    cdf_plus = approx_standard_normal_cdf(plus_in)\n",
    "    min_in = inv_stdv * (centered_x - 1.0 / 255.0)\n",
    "    cdf_min = approx_standard_normal_cdf(min_in)\n",
    "    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))\n",
    "    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))\n",
    "    cdf_delta = cdf_plus - cdf_min\n",
    "    log_probs = th.where(\n",
    "        x < -0.999,\n",
    "        log_cdf_plus,\n",
    "        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),\n",
    "    )\n",
    "    assert log_probs.shape == x.shape\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  Gaussian Diffusion\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "import enum\n",
    "\n",
    "\n",
    "\n",
    "def mean_flat(tensor):\n",
    "    \"\"\"\n",
    "    Take the mean over all non-batch dimensions.\n",
    "    \"\"\"\n",
    "    return tensor.mean(dim=list(range(1, len(tensor.shape))))\n",
    "\n",
    "\n",
    "class ModelMeanType(enum.Enum):\n",
    "    \"\"\"\n",
    "    Which type of output the model predicts.\n",
    "    \"\"\"\n",
    "\n",
    "    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}\n",
    "    START_X = enum.auto()  # the model predicts x_0\n",
    "    EPSILON = enum.auto()  # the model predicts epsilon\n",
    "\n",
    "\n",
    "class ModelVarType(enum.Enum):\n",
    "    \"\"\"\n",
    "    What is used as the model's output variance.\n",
    "    The LEARNED_RANGE option has been added to allow the model to predict\n",
    "    values between FIXED_SMALL and FIXED_LARGE, making its job easier.\n",
    "    \"\"\"\n",
    "\n",
    "    LEARNED = enum.auto()\n",
    "    FIXED_SMALL = enum.auto()\n",
    "    FIXED_LARGE = enum.auto()\n",
    "    LEARNED_RANGE = enum.auto()\n",
    "\n",
    "\n",
    "class LossType(enum.Enum):\n",
    "    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)\n",
    "    RESCALED_MSE = (\n",
    "        enum.auto()\n",
    "    )  # use raw MSE loss (with RESCALED_KL when learning variances)\n",
    "    KL = enum.auto()  # use the variational lower-bound\n",
    "    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB\n",
    "\n",
    "    def is_vb(self):\n",
    "        return self == LossType.KL or self == LossType.RESCALED_KL\n",
    "\n",
    "\n",
    "def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):\n",
    "    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    warmup_time = int(num_diffusion_timesteps * warmup_frac)\n",
    "    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    This is the deprecated API for creating beta schedules.\n",
    "    See get_named_beta_schedule() for the new library of schedules.\n",
    "    \"\"\"\n",
    "    if beta_schedule == \"quad\":\n",
    "        betas = (\n",
    "            np.linspace(\n",
    "                beta_start ** 0.5,\n",
    "                beta_end ** 0.5,\n",
    "                num_diffusion_timesteps,\n",
    "                dtype=np.float64,\n",
    "            )\n",
    "            ** 2\n",
    "        )\n",
    "    elif beta_schedule == \"linear\":\n",
    "        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"warmup10\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)\n",
    "    elif beta_schedule == \"warmup50\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)\n",
    "    elif beta_schedule == \"const\":\n",
    "        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"jsd\":  # 1/T, 1/(T-1), 1/(T-2), ..., 1\n",
    "        betas = 1.0 / np.linspace(\n",
    "            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(beta_schedule)\n",
    "    assert betas.shape == (num_diffusion_timesteps,)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    Get a pre-defined beta schedule for the given name.\n",
    "    The beta schedule library consists of beta schedules which remain similar\n",
    "    in the limit of num_diffusion_timesteps.\n",
    "    Beta schedules may be added, but should not be removed or changed once\n",
    "    they are committed to maintain backwards compatibility.\n",
    "    \"\"\"\n",
    "    if schedule_name == \"linear\":\n",
    "        # Linear schedule from Ho et al, extended to work for any number of\n",
    "        # diffusion steps.\n",
    "        scale = 1000 / num_diffusion_timesteps\n",
    "        return get_beta_schedule(\n",
    "            \"linear\",\n",
    "            beta_start=scale * 0.0001,\n",
    "            beta_end=scale * 0.02,\n",
    "            num_diffusion_timesteps=num_diffusion_timesteps,\n",
    "        )\n",
    "    elif schedule_name == \"squaredcos_cap_v2\":\n",
    "        return betas_for_alpha_bar(\n",
    "            num_diffusion_timesteps,\n",
    "            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(f\"unknown beta schedule: {schedule_name}\")\n",
    "\n",
    "\n",
    "def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):\n",
    "    \"\"\"\n",
    "    Create a beta schedule that discretizes the given alpha_t_bar function,\n",
    "    which defines the cumulative product of (1-beta) over time from t = [0,1].\n",
    "    :param num_diffusion_timesteps: the number of betas to produce.\n",
    "    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and\n",
    "                      produces the cumulative product of (1-beta) up to that\n",
    "                      part of the diffusion process.\n",
    "    :param max_beta: the maximum beta to use; use values lower than 1 to\n",
    "                     prevent singularities.\n",
    "    \"\"\"\n",
    "    betas = []\n",
    "    for i in range(num_diffusion_timesteps):\n",
    "        t1 = i / num_diffusion_timesteps\n",
    "        t2 = (i + 1) / num_diffusion_timesteps\n",
    "        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))\n",
    "    return np.array(betas)\n",
    "\n",
    "\n",
    "class GaussianDiffusion:\n",
    "    \"\"\"\n",
    "    Utilities for training and sampling diffusion models.\n",
    "    Original ported from this codebase:\n",
    "    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42\n",
    "    :param betas: a 1-D numpy array of betas for each diffusion timestep,\n",
    "                  starting at T and going to 1.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(\n",
    "        self,\n",
    "        *,\n",
    "        betas,\n",
    "        model_mean_type,\n",
    "        model_var_type,\n",
    "        loss_type\n",
    "    ):\n",
    "\n",
    "        self.model_mean_type = model_mean_type\n",
    "        self.model_var_type = model_var_type\n",
    "        self.loss_type = loss_type\n",
    "\n",
    "        # Use float64 for accuracy.\n",
    "        betas = np.array(betas, dtype=np.float64)\n",
    "        self.betas = betas\n",
    "        assert len(betas.shape) == 1, \"betas must be 1-D\"\n",
    "        assert (betas > 0).all() and (betas <= 1).all()\n",
    "\n",
    "        self.num_timesteps = int(betas.shape[0])\n",
    "\n",
    "        alphas = 1.0 - betas\n",
    "        self.alphas_cumprod = np.cumprod(alphas, axis=0)\n",
    "        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])\n",
    "        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)\n",
    "        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)\n",
    "\n",
    "        # calculations for diffusion q(x_t | x_{t-1}) and others\n",
    "        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)\n",
    "        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)\n",
    "        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)\n",
    "        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)\n",
    "        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)\n",
    "\n",
    "        # calculations for posterior q(x_{t-1} | x_t, x_0)\n",
    "        self.posterior_variance = (\n",
    "            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain\n",
    "        self.posterior_log_variance_clipped = np.log(\n",
    "            np.append(self.posterior_variance[1], self.posterior_variance[1:])\n",
    "        ) if len(self.posterior_variance) > 1 else np.array([])\n",
    "\n",
    "        self.posterior_mean_coef1 = (\n",
    "            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        self.posterior_mean_coef2 = (\n",
    "            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "\n",
    "    def q_mean_variance(self, x_start, t):\n",
    "        \"\"\"\n",
    "        Get the distribution q(x_t | x_0).\n",
    "        :param x_start: the [N x C x ...] tensor of noiseless inputs.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :return: A tuple (mean, variance, log_variance), all of x_start's shape.\n",
    "        \"\"\"\n",
    "        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)\n",
    "        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)\n",
    "        return mean, variance, log_variance\n",
    "\n",
    "    def q_sample(self, x_start, t, noise=None):\n",
    "        \"\"\"\n",
    "        Diffuse the data for a given number of diffusion steps.\n",
    "        In other words, sample from q(x_t | x_0).\n",
    "        :param x_start: the initial data batch.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :param noise: if specified, the split-out normal noise.\n",
    "        :return: A noisy version of x_start.\n",
    "        \"\"\"\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        assert noise.shape == x_start.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise\n",
    "        )\n",
    "\n",
    "    def q_posterior_mean_variance(self, x_start, x_t, t):\n",
    "        \"\"\"\n",
    "        Compute the mean and variance of the diffusion posterior:\n",
    "            q(x_{t-1} | x_t, x_0)\n",
    "        \"\"\"\n",
    "        assert x_start.shape == x_t.shape\n",
    "        posterior_mean = (\n",
    "            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start\n",
    "            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t\n",
    "        )\n",
    "        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)\n",
    "        posterior_log_variance_clipped = _extract_into_tensor(\n",
    "            self.posterior_log_variance_clipped, t, x_t.shape\n",
    "        )\n",
    "        assert (\n",
    "            posterior_mean.shape[0]\n",
    "            == posterior_variance.shape[0]\n",
    "            == posterior_log_variance_clipped.shape[0]\n",
    "            == x_start.shape[0]\n",
    "        )\n",
    "        return posterior_mean, posterior_variance, posterior_log_variance_clipped\n",
    "\n",
    "    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of\n",
    "        the initial x, x_0.\n",
    "        :param model: the model, which takes a signal and a batch of timesteps\n",
    "                      as input.\n",
    "        :param x: the [N x C x ...] tensor at time t.\n",
    "        :param t: a 1-D Tensor of timesteps.\n",
    "        :param clip_denoised: if True, clip the denoised signal into [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample. Applies before\n",
    "            clip_denoised.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'mean': the model mean output.\n",
    "                 - 'variance': the model variance output.\n",
    "                 - 'log_variance': the log of 'variance'.\n",
    "                 - 'pred_xstart': the prediction for x_0.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        # print(\"p_mean_variance\")\n",
    "        B, C = x.shape[:2]\n",
    "        assert t.shape == (B,)\n",
    "        # print(\"p_mean_variance1\")\n",
    "        # print(x.shape,t.shape)\n",
    "        # print('aaa',x.shape)\n",
    "        model_output = model(x, t, **model_kwargs)\n",
    "        # print('p_mv',torch.abs(model_output[0]).mean())\n",
    "        # print(\"p_mean_variance2\")\n",
    "        # print('000',model_output.shape)\n",
    "        if isinstance(model_output, tuple):\n",
    "            model_output, extra = model_output\n",
    "        else:\n",
    "            extra = None\n",
    "        # print(\"p_mean_variance3\")\n",
    "        # print('model_output',model_output.shape)\n",
    "        B,T,D=x.shape\n",
    "        # print('iii',x.shape)\n",
    "        # print('222',model_output.shape)\n",
    "        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:\n",
    "            assert model_output.shape == (B, T , 2*D)\n",
    "            model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)\n",
    "            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)\n",
    "            # The model_var_values is [-1, 1] for [min_var, max_var].\n",
    "            frac = (model_var_values + 1) / 2\n",
    "            model_log_variance = frac * max_log + (1 - frac) * min_log\n",
    "            model_variance = th.exp(model_log_variance)\n",
    "        else:\n",
    "            model_variance, model_log_variance = {\n",
    "                # for fixedlarge, we set the initial (log-)variance like so\n",
    "                # to get a better decoder log likelihood.\n",
    "                ModelVarType.FIXED_LARGE: (\n",
    "                    np.append(self.posterior_variance[1], self.betas[1:]),\n",
    "                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),\n",
    "                ),\n",
    "                ModelVarType.FIXED_SMALL: (\n",
    "                    self.posterior_variance,\n",
    "                    self.posterior_log_variance_clipped,\n",
    "                ),\n",
    "            }[self.model_var_type]\n",
    "            model_variance = _extract_into_tensor(model_variance, t, x.shape)\n",
    "            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)\n",
    "\n",
    "        def process_xstart(x):\n",
    "            if denoised_fn is not None:\n",
    "                x = denoised_fn(x)\n",
    "            if clip_denoised:\n",
    "                return x.clamp(-1, 1)\n",
    "            return x\n",
    "\n",
    "        if self.model_mean_type == ModelMeanType.START_X:\n",
    "            pred_xstart = process_xstart(model_output)\n",
    "        else:\n",
    "            pred_xstart = process_xstart(\n",
    "                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)\n",
    "            )\n",
    "        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)\n",
    "        # print('mean',model_mean.shape)\n",
    "        # print('p_mv2',torch.abs(model_mean).mean())\n",
    "\n",
    "\n",
    "        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape\n",
    "        return {\n",
    "            \"mean\": model_mean,\n",
    "            \"variance\": model_variance,\n",
    "            \"log_variance\": model_log_variance,\n",
    "            \"pred_xstart\": pred_xstart,\n",
    "            \"extra\": extra,\n",
    "        }\n",
    "\n",
    "    def _predict_xstart_from_eps(self, x_t, t, eps):\n",
    "        assert x_t.shape == eps.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t\n",
    "            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps\n",
    "        )\n",
    "\n",
    "    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)\n",
    "\n",
    "    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the mean for the previous step, given a function cond_fn that\n",
    "        computes the gradient of a conditional log probability with respect to\n",
    "        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to\n",
    "        condition on y.\n",
    "        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).\n",
    "        \"\"\"\n",
    "        gradient = cond_fn(x, t, **model_kwargs)\n",
    "        new_mean = p_mean_var[\"mean\"].float() + p_mean_var[\"variance\"] * gradient.float()\n",
    "        return new_mean\n",
    "\n",
    "    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute what the p_mean_variance output would have been, should the\n",
    "        model's score function be conditioned by cond_fn.\n",
    "        See condition_mean() for details on cond_fn.\n",
    "        Unlike condition_mean(), this instead uses the conditioning strategy\n",
    "        from Song et al (2020).\n",
    "        \"\"\"\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "\n",
    "        eps = self._predict_eps_from_xstart(x, t, p_mean_var[\"pred_xstart\"])\n",
    "        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)\n",
    "\n",
    "        out = p_mean_var.copy()\n",
    "        out[\"pred_xstart\"] = self._predict_xstart_from_eps(x, t, eps)\n",
    "        out[\"mean\"], _, _ = self.q_posterior_mean_variance(x_start=out[\"pred_xstart\"], x_t=x, t=t)\n",
    "        return out\n",
    "\n",
    "    def p_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model at the given timestep.\n",
    "        :param model: the model to sample from.\n",
    "        :param x: the current tensor at x_{t-1}.\n",
    "        :param t: the value of t, starting at 0 for the first diffusion step.\n",
    "        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - 'sample': a random sample from the model.\n",
    "                 - 'pred_xstart': a prediction of x_0.\n",
    "        \"\"\"\n",
    "        # print(\"p_sample\")\n",
    "\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        # print(\"mean_var\",x.shape,out[\"mean\"].shape,out[\"variance\"].shape,out[\"log_variance\"].shape)\n",
    "        # print(\"p_sample1\")\n",
    "        noise = th.randn_like(x)\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        # print(\"p_sample2\")\n",
    "        if cond_fn is not None:\n",
    "            out[\"mean\"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "\n",
    "        sample = out[\"mean\"] + nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise\n",
    "        # print('p_sample',torch.abs(out[\"mean\"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise).mean())\n",
    "        # print(\"p_sample3\")\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def p_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model.\n",
    "        :param model: the model module.\n",
    "        :param shape: the shape of the samples, (N, C, H, W).\n",
    "        :param noise: if specified, the noise from the encoder to sample.\n",
    "                      Should be of the same shape as `shape`.\n",
    "        :param clip_denoised: if True, clip x_start predictions to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param device: if specified, the device to create the samples on.\n",
    "                       If not specified, use a model parameter's device.\n",
    "        :param progress: if True, show a tqdm progress bar.\n",
    "        :return: a non-differentiable batch of samples.\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.p_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def p_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model and yield intermediate samples from\n",
    "        each timestep of diffusion.\n",
    "        Arguments are the same as p_sample_loop().\n",
    "        Returns a generator over dicts, where each dict is the return value of\n",
    "        p_sample().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "        # print(\"p_sample_loop_progressive\")\n",
    "        print(\"indices\",indices)\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            # print(f\"p_sample_loop_progressive {i}\")\n",
    "            with th.no_grad():\n",
    "                out = self.p_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "                # print('loop_pro',torch.abs(out[\"sample\"][0]).mean())\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def ddim_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model using DDIM.\n",
    "        Same usage as p_sample().\n",
    "        \"\"\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = self._predict_eps_from_xstart(x, t, out[\"pred_xstart\"])\n",
    "\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)\n",
    "        sigma = (\n",
    "            eta\n",
    "            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))\n",
    "            * th.sqrt(1 - alpha_bar / alpha_bar_prev)\n",
    "        )\n",
    "        # Equation 12.\n",
    "        noise = th.randn_like(x)\n",
    "        mean_pred = (\n",
    "            out[\"pred_xstart\"] * th.sqrt(alpha_bar_prev)\n",
    "            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps\n",
    "        )\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        sample = mean_pred + nonzero_mask * sigma * noise\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_reverse_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t+1} from the model using DDIM reverse ODE.\n",
    "        \"\"\"\n",
    "        assert eta == 0.0, \"Reverse ODE only for deterministic path\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x\n",
    "            - out[\"pred_xstart\"]\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)\n",
    "\n",
    "        # Equation 12. reversed\n",
    "        mean_pred = out[\"pred_xstart\"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps\n",
    "\n",
    "        return {\"sample\": mean_pred, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model using DDIM.\n",
    "        Same usage as p_sample_loop().\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.ddim_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "            eta=eta,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def ddim_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Use DDIM to sample from the model and yield intermediate samples from\n",
    "        each timestep of DDIM.\n",
    "        Same usage as p_sample_loop_progressive().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            with th.no_grad():\n",
    "                out = self.ddim_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                    eta=eta,\n",
    "                )\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def _vb_terms_bpd(\n",
    "            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Get a term for the variational lower-bound.\n",
    "        The resulting units are bits (rather than nats, as one might expect).\n",
    "        This allows for comparison to other papers.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'output': a shape [N] tensor of NLLs or KLs.\n",
    "                 - 'pred_xstart': the x_0 predictions.\n",
    "        \"\"\"\n",
    "        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(\n",
    "            x_start=x_start, x_t=x_t, t=t\n",
    "        )\n",
    "\n",
    "        out = self.p_mean_variance(\n",
    "            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs\n",
    "        )\n",
    "        kl = normal_kl(\n",
    "            true_mean, true_log_variance_clipped, out[\"mean\"], out[\"log_variance\"]\n",
    "        )\n",
    "        kl = mean_flat(kl) / np.log(2.0)\n",
    "\n",
    "        decoder_nll = -discretized_gaussian_log_likelihood(\n",
    "            x_start, means=out[\"mean\"], log_scales=0.5 * out[\"log_variance\"]\n",
    "        )\n",
    "        assert decoder_nll.shape == x_start.shape\n",
    "        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)\n",
    "\n",
    "        # At the first timestep return the decoder NLL,\n",
    "        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))\n",
    "        output = th.where((t == 0), decoder_nll, kl)\n",
    "        return {\"output\": output, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):\n",
    "        \"\"\"\n",
    "        Compute training losses for a single timestep.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param t: a batch of timestep indices.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param noise: if specified, the specific Gaussian noise to try to remove.\n",
    "        :return: a dict with the key \"loss\" containing a tensor of shape [N].\n",
    "                 Some mean or variance settings may also have other keys.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        x_t = self.q_sample(x_start, t, noise=noise)\n",
    "\n",
    "        terms = {}\n",
    "\n",
    "        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:\n",
    "            terms[\"loss\"] = self._vb_terms_bpd(\n",
    "                model=model,\n",
    "                x_start=x_start,\n",
    "                x_t=x_t,\n",
    "                t=t,\n",
    "                clip_denoised=False,\n",
    "                model_kwargs=model_kwargs,\n",
    "            )[\"output\"]\n",
    "            if self.loss_type == LossType.RESCALED_KL:\n",
    "                terms[\"loss\"] *= self.num_timesteps\n",
    "        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:\n",
    "            model_output = model(x_t, t, **model_kwargs)\n",
    "\n",
    "            if self.model_var_type in [\n",
    "                ModelVarType.LEARNED,\n",
    "                ModelVarType.LEARNED_RANGE,\n",
    "            ]:\n",
    "                B, T, D = x_t.shape\n",
    "                assert model_output.shape == (B, T, 2*D)\n",
    "                model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "                # Learn the variance using the variational bound, but don't let\n",
    "                # it affect our mean prediction.\n",
    "                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)\n",
    "                # print('fro',frozen_out.shape)\n",
    "                terms[\"vb\"] = self._vb_terms_bpd(\n",
    "                    model=lambda *args, r=frozen_out: r,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t,\n",
    "                    clip_denoised=False,\n",
    "                )[\"output\"]\n",
    "                # print(\"here\")\n",
    "                if self.loss_type == LossType.RESCALED_MSE:\n",
    "                    # Divide by 1000 for equivalence with initial implementation.\n",
    "                    # Without a factor of 1/1000, the VB term hurts the MSE term.\n",
    "                    terms[\"vb\"] *= self.num_timesteps / 1000.0\n",
    "            target = {\n",
    "                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(\n",
    "                    x_start=x_start, x_t=x_t, t=t\n",
    "                )[0],\n",
    "                ModelMeanType.START_X: x_start,\n",
    "                ModelMeanType.EPSILON: noise,\n",
    "            }[self.model_mean_type]\n",
    "            assert model_output.shape == target.shape == x_start.shape\n",
    "            terms[\"mse\"] = mean_flat((target - model_output) ** 2)\n",
    "            if \"vb\" in terms:\n",
    "                terms[\"loss\"] = terms[\"mse\"] + terms[\"vb\"]\n",
    "            else:\n",
    "                terms[\"loss\"] = terms[\"mse\"]\n",
    "        else:\n",
    "            raise NotImplementedError(self.loss_type)\n",
    "\n",
    "        return terms\n",
    "\n",
    "    def _prior_bpd(self, x_start):\n",
    "        \"\"\"\n",
    "        Get the prior KL term for the variational lower-bound, measured in\n",
    "        bits-per-dim.\n",
    "        This term can't be optimized, as it only depends on the encoder.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :return: a batch of [N] KL values (in bits), one per batch element.\n",
    "        \"\"\"\n",
    "        batch_size = x_start.shape[0]\n",
    "        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)\n",
    "        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)\n",
    "        kl_prior = normal_kl(\n",
    "            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0\n",
    "        )\n",
    "        return mean_flat(kl_prior) / np.log(2.0)\n",
    "\n",
    "    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the entire variational lower-bound, measured in bits-per-dim,\n",
    "        as well as other related quantities.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param clip_denoised: if True, clip denoised samples.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - total_bpd: the total variational lower-bound, per batch element.\n",
    "                 - prior_bpd: the prior term in the lower-bound.\n",
    "                 - vb: an [N x T] tensor of terms in the lower-bound.\n",
    "                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.\n",
    "                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.\n",
    "        \"\"\"\n",
    "        device = x_start.device\n",
    "        batch_size = x_start.shape[0]\n",
    "\n",
    "        vb = []\n",
    "        xstart_mse = []\n",
    "        mse = []\n",
    "        for t in list(range(self.num_timesteps))[::-1]:\n",
    "            t_batch = th.tensor([t] * batch_size, device=device)\n",
    "            noise = th.randn_like(x_start)\n",
    "            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)\n",
    "            # Calculate VLB term at the current timestep\n",
    "            with th.no_grad():\n",
    "                out = self._vb_terms_bpd(\n",
    "                    model,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t_batch,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "            vb.append(out[\"output\"])\n",
    "            xstart_mse.append(mean_flat((out[\"pred_xstart\"] - x_start) ** 2))\n",
    "            eps = self._predict_eps_from_xstart(x_t, t_batch, out[\"pred_xstart\"])\n",
    "            mse.append(mean_flat((eps - noise) ** 2))\n",
    "\n",
    "        vb = th.stack(vb, dim=1)\n",
    "        xstart_mse = th.stack(xstart_mse, dim=1)\n",
    "        mse = th.stack(mse, dim=1)\n",
    "\n",
    "        prior_bpd = self._prior_bpd(x_start)\n",
    "        total_bpd = vb.sum(dim=1) + prior_bpd\n",
    "        return {\n",
    "            \"total_bpd\": total_bpd,\n",
    "            \"prior_bpd\": prior_bpd,\n",
    "            \"vb\": vb,\n",
    "            \"xstart_mse\": xstart_mse,\n",
    "            \"mse\": mse,\n",
    "        }\n",
    "\n",
    "\n",
    "def _extract_into_tensor(arr, timesteps, broadcast_shape):\n",
    "    \"\"\"\n",
    "    Extract values from a 1-D numpy array for a batch of indices.\n",
    "    :param arr: the 1-D numpy array.\n",
    "    :param timesteps: a tensor of indices into the array to extract.\n",
    "    :param broadcast_shape: a larger shape of K dimensions with the batch\n",
    "                            dimension equal to the length of timesteps.\n",
    "    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.\n",
    "    \"\"\"\n",
    "    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()\n",
    "    while len(res.shape) < len(broadcast_shape):\n",
    "        res = res[..., None]\n",
    "    return res + th.zeros(broadcast_shape, device=timesteps.device)\n",
    "\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  respace\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "\n",
    "\n",
    "\n",
    "def space_timesteps(num_timesteps, section_counts):\n",
    "    \"\"\"\n",
    "    Create a list of timesteps to use from an original diffusion process,\n",
    "    given the number of timesteps we want to take from equally-sized portions\n",
    "    of the original process.\n",
    "    For example, if there's 300 timesteps and the section counts are [10,15,20]\n",
    "    then the first 100 timesteps are strided to be 10 timesteps, the second 100\n",
    "    are strided to be 15 timesteps, and the final 100 are strided to be 20.\n",
    "    If the stride is a string starting with \"ddim\", then the fixed striding\n",
    "    from the DDIM paper is used, and only one section is allowed.\n",
    "    :param num_timesteps: the number of diffusion steps in the original\n",
    "                          process to divide up.\n",
    "    :param section_counts: either a list of numbers, or a string containing\n",
    "                           comma-separated numbers, indicating the step count\n",
    "                           per section. As a special case, use \"ddimN\" where N\n",
    "                           is a number of steps to use the striding from the\n",
    "                           DDIM paper.\n",
    "    :return: a set of diffusion steps from the original process to use.\n",
    "    \"\"\"\n",
    "    if isinstance(section_counts, str):\n",
    "        if section_counts.startswith(\"ddim\"):\n",
    "            desired_count = int(section_counts[len(\"ddim\") :])\n",
    "            for i in range(1, num_timesteps):\n",
    "                if len(range(0, num_timesteps, i)) == desired_count:\n",
    "                    return set(range(0, num_timesteps, i))\n",
    "            raise ValueError(\n",
    "                f\"cannot create exactly {num_timesteps} steps with an integer stride\"\n",
    "            )\n",
    "        section_counts = [int(x) for x in section_counts.split(\",\")]\n",
    "    size_per = num_timesteps // len(section_counts)\n",
    "    extra = num_timesteps % len(section_counts)\n",
    "    start_idx = 0\n",
    "    all_steps = []\n",
    "    for i, section_count in enumerate(section_counts):\n",
    "        size = size_per + (1 if i < extra else 0)\n",
    "        if size < section_count:\n",
    "            raise ValueError(\n",
    "                f\"cannot divide section of {size} steps into {section_count}\"\n",
    "            )\n",
    "        if section_count <= 1:\n",
    "            frac_stride = 1\n",
    "        else:\n",
    "            frac_stride = (size - 1) / (section_count - 1)\n",
    "        cur_idx = 0.0\n",
    "        taken_steps = []\n",
    "        for _ in range(section_count):\n",
    "            taken_steps.append(start_idx + round(cur_idx))\n",
    "            cur_idx += frac_stride\n",
    "        all_steps += taken_steps\n",
    "        start_idx += size\n",
    "    return set(all_steps)\n",
    "\n",
    "\n",
    "class SpacedDiffusion(GaussianDiffusion):\n",
    "    \"\"\"\n",
    "    A diffusion process which can skip steps in a base diffusion process.\n",
    "    :param use_timesteps: a collection (sequence or set) of timesteps from the\n",
    "                          original diffusion process to retain.\n",
    "    :param kwargs: the kwargs to create the base diffusion process.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, use_timesteps, **kwargs):\n",
    "        self.use_timesteps = set(use_timesteps)\n",
    "        self.timestep_map = []\n",
    "        self.original_num_steps = len(kwargs[\"betas\"])\n",
    "\n",
    "        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa\n",
    "        last_alpha_cumprod = 1.0\n",
    "        new_betas = []\n",
    "        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):\n",
    "            if i in self.use_timesteps:\n",
    "                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)\n",
    "                last_alpha_cumprod = alpha_cumprod\n",
    "                self.timestep_map.append(i)\n",
    "        kwargs[\"betas\"] = np.array(new_betas)\n",
    "        super().__init__(**kwargs)\n",
    "\n",
    "    def p_mean_variance(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def training_losses(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().training_losses(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def condition_mean(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def condition_score(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def _wrap_model(self, model):\n",
    "        if isinstance(model, _WrappedModel):\n",
    "            return model\n",
    "        return _WrappedModel(\n",
    "            model, self.timestep_map, self.original_num_steps\n",
    "        )\n",
    "\n",
    "    def _scale_timesteps(self, t):\n",
    "        # Scaling is done by the wrapped model.\n",
    "        return t\n",
    "\n",
    "\n",
    "class _WrappedModel:\n",
    "    def __init__(self, model, timestep_map, original_num_steps):\n",
    "        self.model = model\n",
    "        self.timestep_map = timestep_map\n",
    "        # self.rescale_timesteps = rescale_timesteps\n",
    "        self.original_num_steps = original_num_steps\n",
    "\n",
    "    def __call__(self, x, ts, **kwargs):\n",
    "        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)\n",
    "        new_ts = map_tensor[ts]\n",
    "        # if self.rescale_timesteps:\n",
    "        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)\n",
    "        return self.model(x, new_ts, **kwargs)\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  init\n",
    "##################################################################3\n",
    "\n",
    "def create_diffusion(\n",
    "    timestep_respacing,\n",
    "    noise_schedule=\"linear\",\n",
    "    use_kl=False,\n",
    "    sigma_small=False,\n",
    "    predict_xstart=False,\n",
    "    learn_sigma=True,\n",
    "    rescale_learned_sigmas=False,\n",
    "    diffusion_steps=1000\n",
    "):\n",
    "    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)\n",
    "    if use_kl:\n",
    "        loss_type = LossType.RESCALED_KL\n",
    "    elif rescale_learned_sigmas:\n",
    "        loss_type = LossType.RESCALED_MSE\n",
    "    else:\n",
    "        loss_type = LossType.MSE\n",
    "    if timestep_respacing is None or timestep_respacing == \"\":\n",
    "        timestep_respacing = [diffusion_steps]\n",
    "    return SpacedDiffusion(\n",
    "        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),\n",
    "        betas=betas,\n",
    "        model_mean_type=(\n",
    "            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X\n",
    "        ),\n",
    "        model_var_type=(\n",
    "            (\n",
    "                ModelVarType.FIXED_LARGE\n",
    "                if not sigma_small\n",
    "                else ModelVarType.FIXED_SMALL\n",
    "            )\n",
    "            if not learn_sigma\n",
    "            else ModelVarType.LEARNED_RANGE\n",
    "        ),\n",
    "        loss_type=loss_type\n",
    "        # rescale_timesteps=rescale_timesteps,\n",
    "    )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "qbPrHSA4jRde"
   },
   "source": [
    "### dict wrapper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "executionInfo": {
     "elapsed": 3,
     "status": "ok",
     "timestamp": 1731500538945,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "1PbQIjhvjTzv"
   },
   "outputs": [],
   "source": [
    "class ArgsDict:\n",
    "    def __init__(self, args_dict):\n",
    "        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。\n",
    "        super().__init__()\n",
    "        self.__dict__.update(args_dict)\n",
    "\n",
    "    def __getattr__(self, name):\n",
    "        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。\n",
    "        return self.__dict__.get(name, None)\n",
    "\n",
    "    def __getstate__(self):\n",
    "        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。\n",
    "        return self.__dict__.copy()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ynFTubn-jc-q"
   },
   "source": [
    "## Training （可能需要调整的参数：初始lr，lr衰减率，lr衰减步长）"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "6mMd2cxA0tAb"
   },
   "source": [
    "### train代码"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "executionInfo": {
     "elapsed": 519,
     "status": "ok",
     "timestamp": 1731501377104,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "uBQER2qnjfPx"
   },
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'torchvision'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[20], line 4\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mtorch\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mnn\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m \u001b[38;5;21;01mnn\u001b[39;00m\n\u001b[1;32m      3\u001b[0m \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mtorch\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mutils\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mdata\u001b[39;00m \u001b[38;5;28;01mimport\u001b[39;00m DataLoader, TensorDataset\n\u001b[0;32m----> 4\u001b[0m \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mtorchvision\u001b[39;00m \u001b[38;5;28;01mimport\u001b[39;00m transforms\n\u001b[1;32m      5\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mnumpy\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m \u001b[38;5;21;01mnp\u001b[39;00m\n\u001b[1;32m      6\u001b[0m \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mtime\u001b[39;00m \u001b[38;5;28;01mimport\u001b[39;00m time\n",
      "\u001b[0;31mModuleNotFoundError\u001b[0m: No module named 'torchvision'"
     ]
    }
   ],
   "source": [
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "from torchvision import transforms\n",
    "import numpy as np\n",
    "from time import time\n",
    "import os\n",
    "import argparse\n",
    "import logging\n",
    "from copy import deepcopy\n",
    "from collections import OrderedDict\n",
    "\n",
    "\n",
    "from diffusers.models import AutoencoderKL\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "logging.basicConfig(filename='training.log', level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def update_ema(ema_model, model, decay=0.9999):\n",
    "    \"\"\"\n",
    "    Step the EMA model towards the current model.\n",
    "    \"\"\"\n",
    "    ema_params = OrderedDict(ema_model.named_parameters())\n",
    "    model_params = OrderedDict(model.named_parameters())\n",
    "\n",
    "    for name, param in model_params.items():\n",
    "        # TODO: Consider applying only to params that require_grad to avoid small numerical changes of pos_embed\n",
    "        ema_params[name].mul_(decay).add_(param.data, alpha=1 - decay)\n",
    "\n",
    "\n",
    "def requires_grad(model, flag=True):\n",
    "    \"\"\"\n",
    "    Set requires_grad flag for all parameters in a model.\n",
    "    \"\"\"\n",
    "    for p in model.parameters():\n",
    "        p.requires_grad = flag\n",
    "\n",
    "\n",
    "def train_DiT(args):\n",
    "    \"\"\"\n",
    "    Trains a new DiT model without using distributed training.\n",
    "    \"\"\"\n",
    "    assert torch.cuda.is_available(), \"Training currently requires at least one GPU.\"\n",
    "\n",
    "    if not os.path.exists(args.results_dir):\n",
    "        os.makedirs(args.results_dir, exist_ok= True)\n",
    "\n",
    "    # Create model:\n",
    "    # Note: You need to define DiT_models, create_diffusion, and other required objects\n",
    "    #       or import them from your implementation.\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes,\n",
    "        class_dropout_prob=args.class_dropout_prob\n",
    "    )\n",
    "    ema = deepcopy(model).cuda()  # Create an EMA of the model for use after training\n",
    "    requires_grad(ema, False)\n",
    "    model = model.cuda()\n",
    "\n",
    "    diffusion = create_diffusion(timestep_respacing=\"\")\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").cuda()\n",
    "\n",
    "    # Setup optimizer\n",
    "    opt = torch.optim.AdamW(model.parameters(), lr=1e-2, weight_decay=0)\n",
    "    scheduler = torch.optim.lr_scheduler.StepLR(optimizer=opt, step_size=600, gamma=0.8)\n",
    "    # Setup data:\n",
    "    data = np.load(train_data_path+args.data_file)\n",
    "    dataset = TensorDataset(torch.from_numpy(data))\n",
    "    loader = DataLoader(\n",
    "        dataset,\n",
    "        batch_size=args.global_batch_size,\n",
    "        shuffle=True,\n",
    "        num_workers=args.num_workers,\n",
    "        pin_memory=True,\n",
    "        drop_last=True\n",
    "    )\n",
    "\n",
    "    # Variables for monitoring/logging purposes:\n",
    "    train_steps = 0\n",
    "    log_steps = 0\n",
    "    running_loss = 0\n",
    "    start_time = time()\n",
    "\n",
    "    model.train()\n",
    "    requires_grad(model, True)  # 确保梯度更新正确\n",
    "\n",
    "    print(f\"Training for {args.epochs} epochs...\")\n",
    "    for epoch in range(args.epochs):\n",
    "        print(f\"Beginning epoch {epoch}...\")\n",
    "        for x in tqdm(loader):\n",
    "            x = x[0].to(torch.float32).cuda()\n",
    "            y = torch.zeros(x.shape[0], dtype=torch.int).cuda()\n",
    "            # print('input x shape: ',x.shape)\n",
    "            # with torch.no_grad():\n",
    "            #     x = vae.encode(x).latent_dist.sample().mul_(0.18215)\n",
    "            #     print(x.shape)\n",
    "            t = torch.randint(0, diffusion.num_timesteps, (x.shape[0],)).cuda()\n",
    "            model_kwargs = dict(y=y)\n",
    "            loss_dict = diffusion.training_losses(model, x, t, model_kwargs)\n",
    "            loss = loss_dict[\"loss\"].mean()\n",
    "            opt.zero_grad()\n",
    "            loss.backward()\n",
    "            opt.step()\n",
    "            scheduler.step()\n",
    "            update_ema(ema, model)\n",
    "\n",
    "            # Log loss values:\n",
    "            running_loss += loss.item()\n",
    "            log_steps += 1\n",
    "            train_steps += 1\n",
    "            if train_steps % args.log_every == 0:\n",
    "                torch.cuda.synchronize()\n",
    "                end_time = time()\n",
    "                steps_per_sec = log_steps / (end_time - start_time)\n",
    "                avg_loss = torch.tensor(running_loss / log_steps).cuda()\n",
    "                logging.info(f'Epoch {epoch}, Step {train_steps}: Loss = {avg_loss}')\n",
    "                print(f\"(step={train_steps:07d}) Train Loss: {avg_loss:.4f}, Train Steps/Sec: {steps_per_sec:.2f}\")\n",
    "                running_loss = 0\n",
    "                log_steps = 0\n",
    "                start_time = time()\n",
    "\n",
    "        # Save DiT checkpoint:\n",
    "        checkpoint = {\n",
    "                \"model\": model.state_dict(),\n",
    "                \"ema\": ema.state_dict(),\n",
    "                \"opt\": opt.state_dict(),\n",
    "        }\n",
    "\n",
    "        checkpoint_path = f\"{args.results_dir}/ep{epoch}_{train_steps:07d}.pt\"\n",
    "        torch.save(checkpoint, checkpoint_path)\n",
    "        print(f\"Saved checkpoint to {checkpoint_path}\")\n",
    "\n",
    "    print(\"Done!\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "gbhDXkEW0v-S"
   },
   "source": [
    "### train运行(可能需要调的参数：epochs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QekMu1JkjlVJ"
   },
   "outputs": [],
   "source": [
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for num_train_data in [1000,3200,10000,32000,100000]:\n",
    "            for N in [16,32,64,128,256,512]: ## 不同的N\n",
    "                args_dict = {\n",
    "                        \"nnodes\":1,\n",
    "                        \"nproc_per_node\":\"N\",\n",
    "                        \"data_file\":f\"data_videos_l{l}_nu{nu}_N{N}_num{num_train_data}.npy\",\n",
    "                        \"results_dir\": f\"./checkpoints/ckpt_l{l}_nu{nu}_N{N}_num{num_train_data}/\",\n",
    "                        \"model\": f'DiT-PD/8_N={N}',\n",
    "                        \"image_size\": 8,\n",
    "                        \"num_classes\": 1000,\n",
    "                        \"epochs\": 20,\n",
    "                        \"global_batch_size\": 128,\n",
    "                        \"global_seed\": 0,\n",
    "                        \"vae\": \"ema\",\n",
    "                        \"num_workers\": 4,\n",
    "                        \"log_every\": 100,\n",
    "                        \"ckpt_every\": 50000,\n",
    "                        \"class_dropout_prob\": 1\n",
    "                    }\n",
    "\n",
    "                args = ArgsDict(args_dict)\n",
    "                train_DiT(args)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 108356,
     "status": "ok",
     "timestamp": 1731501963981,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "7fqox95rOix6",
    "outputId": "3a61c25e-cfc4-4444-9d6b-596ab526a643"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training for 30 epochs...\n",
      "Beginning epoch 0...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.21it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep0_0000078.pt\n",
      "Beginning epoch 1...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 32%|███▏      | 25/78 [00:01<00:02, 23.18it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000100) Train Loss: 0.4144, Train Steps/Sec: 21.61\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.63it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep1_0000156.pt\n",
      "Beginning epoch 2...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 59%|█████▉    | 46/78 [00:02<00:01, 23.22it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000200) Train Loss: 0.1554, Train Steps/Sec: 20.53\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.98it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep2_0000234.pt\n",
      "Beginning epoch 3...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 90%|████████▉ | 70/78 [00:03<00:00, 22.81it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000300) Train Loss: 0.1390, Train Steps/Sec: 21.82\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.06it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep3_0000312.pt\n",
      "Beginning epoch 4...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.63it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep4_0000390.pt\n",
      "Beginning epoch 5...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 17%|█▋        | 13/78 [00:00<00:03, 21.06it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000400) Train Loss: 0.1377, Train Steps/Sec: 21.40\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.40it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep5_0000468.pt\n",
      "Beginning epoch 6...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 44%|████▎     | 34/78 [00:01<00:01, 22.84it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000500) Train Loss: 0.1347, Train Steps/Sec: 22.12\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.90it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep6_0000546.pt\n",
      "Beginning epoch 7...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 74%|███████▍  | 58/78 [00:02<00:00, 23.88it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000600) Train Loss: 0.1342, Train Steps/Sec: 22.21\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.58it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep7_0000624.pt\n",
      "Beginning epoch 8...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.71it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000700) Train Loss: 0.1339, Train Steps/Sec: 22.21\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep8_0000702.pt\n",
      "Beginning epoch 9...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.18it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep9_0000780.pt\n",
      "Beginning epoch 10...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 28%|██▊       | 22/78 [00:01<00:02, 22.66it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000800) Train Loss: 0.1334, Train Steps/Sec: 20.69\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.48it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep10_0000858.pt\n",
      "Beginning epoch 11...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 59%|█████▉    | 46/78 [00:02<00:01, 24.16it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0000900) Train Loss: 0.1338, Train Steps/Sec: 22.45\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.55it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep11_0000936.pt\n",
      "Beginning epoch 12...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 86%|████████▌ | 67/78 [00:02<00:00, 22.82it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001000) Train Loss: 0.1351, Train Steps/Sec: 22.35\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.04it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep12_0001014.pt\n",
      "Beginning epoch 13...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.36it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep13_0001092.pt\n",
      "Beginning epoch 14...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 13%|█▎        | 10/78 [00:00<00:03, 20.28it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001100) Train Loss: 0.1325, Train Steps/Sec: 20.27\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.13it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep14_0001170.pt\n",
      "Beginning epoch 15...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 44%|████▎     | 34/78 [00:01<00:01, 23.42it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001200) Train Loss: 0.1326, Train Steps/Sec: 22.09\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.44it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep15_0001248.pt\n",
      "Beginning epoch 16...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 71%|███████   | 55/78 [00:02<00:00, 23.21it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001300) Train Loss: 0.1309, Train Steps/Sec: 22.24\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.05it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep16_0001326.pt\n",
      "Beginning epoch 17...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 97%|█████████▋| 76/78 [00:03<00:00, 24.00it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001400) Train Loss: 0.1331, Train Steps/Sec: 22.37\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.61it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep17_0001404.pt\n",
      "Beginning epoch 18...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.10it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep18_0001482.pt\n",
      "Beginning epoch 19...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 28%|██▊       | 22/78 [00:01<00:02, 22.83it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001500) Train Loss: 0.1341, Train Steps/Sec: 21.00\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.95it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep19_0001560.pt\n",
      "Beginning epoch 20...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 55%|█████▌    | 43/78 [00:02<00:01, 22.92it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001600) Train Loss: 0.1318, Train Steps/Sec: 21.68\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.90it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep20_0001638.pt\n",
      "Beginning epoch 21...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 82%|████████▏ | 64/78 [00:02<00:00, 23.47it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001700) Train Loss: 0.1318, Train Steps/Sec: 22.24\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.48it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep21_0001716.pt\n",
      "Beginning epoch 22...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.21it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep22_0001794.pt\n",
      "Beginning epoch 23...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 13%|█▎        | 10/78 [00:00<00:03, 20.16it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001800) Train Loss: 0.1326, Train Steps/Sec: 21.12\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.51it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep23_0001872.pt\n",
      "Beginning epoch 24...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 40%|███▉      | 31/78 [00:01<00:02, 23.40it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0001900) Train Loss: 0.1320, Train Steps/Sec: 21.67\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.57it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep24_0001950.pt\n",
      "Beginning epoch 25...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 67%|██████▋   | 52/78 [00:02<00:01, 23.46it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0002000) Train Loss: 0.1317, Train Steps/Sec: 22.39\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.28it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep25_0002028.pt\n",
      "Beginning epoch 26...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 97%|█████████▋| 76/78 [00:03<00:00, 23.15it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0002100) Train Loss: 0.1339, Train Steps/Sec: 21.67\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.56it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep26_0002106.pt\n",
      "Beginning epoch 27...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 21.69it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep27_0002184.pt\n",
      "Beginning epoch 28...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 24%|██▍       | 19/78 [00:00<00:02, 22.13it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0002200) Train Loss: 0.1334, Train Steps/Sec: 20.62\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.20it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep28_0002262.pt\n",
      "Beginning epoch 29...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 51%|█████▏    | 40/78 [00:01<00:01, 23.38it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(step=0002300) Train Loss: 0.1328, Train Steps/Sec: 22.15\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 78/78 [00:03<00:00, 22.09it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved checkpoint to ./checkpoints/ckpt_l16_nu2_N128_num10000//ep29_0002340.pt\n",
      "Done!\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for num_sample in [10000]:\n",
    "            for N in [128]: ## 不同的N\n",
    "                args_dict = {\n",
    "                        \"nnodes\":1,\n",
    "                        \"nproc_per_node\":\"N\",\n",
    "                        \"data_file\":f\"data_videos_l{l}_nu{nu}_N{N}_num{num_sample}.npy\",\n",
    "                        \"results_dir\": f\"./checkpoints/ckpt_l{l}_nu{nu}_N{N}_num{num_sample}/\",\n",
    "                        \"model\": f'DiT-PD/8_N={N}',\n",
    "                        \"image_size\": 8,\n",
    "                        \"num_classes\": 1000,\n",
    "                        \"epochs\": 30,\n",
    "                        \"global_batch_size\": 128,\n",
    "                        \"global_seed\": 0,\n",
    "                        \"vae\": \"ema\",\n",
    "                        \"num_workers\": 4,\n",
    "                        \"log_every\": 100,\n",
    "                        \"ckpt_every\": 50000,\n",
    "                        \"class_dropout_prob\": 1\n",
    "                    }\n",
    "\n",
    "                args = ArgsDict(args_dict)\n",
    "                train_DiT(args)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ATK3AJBz2SVK"
   },
   "source": [
    "## sample & eval"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OkI8C4Z63s4i"
   },
   "source": [
    "### utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "executionInfo": {
     "elapsed": 534,
     "status": "ok",
     "timestamp": 1731501477329,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "4CttFg3f3vBD"
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import re\n",
    "\n",
    "def find_latest_checkpoint(folder_path):\n",
    "    # 获取文件夹中的所有文件\n",
    "    files = os.listdir(folder_path)\n",
    "\n",
    "    # 筛选符合格式的文件，并提取数字部分\n",
    "    checkpoints = []\n",
    "    for file in files:\n",
    "        match = re.match(r'ep\\d+_(\\d+)\\.pt', file)\n",
    "        if match:\n",
    "            checkpoints.append((int(match.group(1)), file))\n",
    "\n",
    "    # 找到数字部分最大的文件\n",
    "    if checkpoints:\n",
    "        latest_checkpoint = max(checkpoints, key=lambda x: x[0])[1]\n",
    "        return folder_path+latest_checkpoint\n",
    "    else:\n",
    "        return None\n",
    "\n",
    "def find_model(model_name):\n",
    "    \"\"\"\n",
    "    Finds a pre-trained DiT model, downloading it if necessary. Alternatively, loads a model from a local path.\n",
    "    \"\"\"\n",
    "    assert os.path.isfile(model_name), f'Could not find DiT checkpoint at {model_name}'\n",
    "    checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)\n",
    "    if \"ema\" in checkpoint:  # supports checkpoints from train.py\n",
    "        checkpoint = checkpoint[\"ema\"]\n",
    "    return checkpoint\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "KcvL8E8X2q5k"
   },
   "source": [
    "### sample代码"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "executionInfo": {
     "elapsed": 462,
     "status": "ok",
     "timestamp": 1731501512982,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "6U57WU-q2Rxw"
   },
   "outputs": [],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Sample new images from a pre-trained DiT.\n",
    "\"\"\"\n",
    "import torch\n",
    "torch.backends.cuda.matmul.allow_tf32 = True\n",
    "torch.backends.cudnn.allow_tf32 = True\n",
    "from torchvision.utils import save_image\n",
    "from diffusers.models import AutoencoderKL\n",
    "import argparse\n",
    "import logging\n",
    "\n",
    "\n",
    "\n",
    "def sample_main(args):\n",
    "    # Setup PyTorch:\n",
    "    torch.manual_seed(args.seed)\n",
    "    device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "\n",
    "    if not os.path.exists(args.result_path):\n",
    "        os.makedirs(args.result_path, exist_ok= True)\n",
    "\n",
    "    if args.ckpt is None:\n",
    "        assert args.model == \"DiT-XL/2\", \"Only DiT-XL/2 models are available for auto-download.\"\n",
    "        assert args.image_size in [256, 512]\n",
    "        assert args.num_classes == 1000\n",
    "\n",
    "    # Load model:\n",
    "    latent_size=args.image_size\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes\n",
    "    ).to(device)\n",
    "    # Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:\n",
    "    ckpt_path = args.ckpt or f\"DiT-XL-2-{args.image_size}x{args.image_size}.pt\"\n",
    "    state_dict = find_model(ckpt_path)\n",
    "    model.load_state_dict(state_dict)\n",
    "    model.eval()  # important!\n",
    "    diffusion = create_diffusion(str(args.num_sampling_steps))\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").to(device)\n",
    "\n",
    "    # Labels to condition the model with (feel free to change):\n",
    "    class_labels = [0]*args.sample_size\n",
    "\n",
    "    # Create sampling noise:\n",
    "    n = len(class_labels)\n",
    "    # z = torch.randn(n, 4, latent_size, latent_size, device=device)\n",
    "    z = torch.randn(n,  args.seq_length, args.image_size, device=device)\n",
    "    y = torch.tensor(class_labels, device=device)\n",
    "\n",
    "    # Setup classifier-free guidance:\n",
    "    z = torch.cat([z, z], 0)\n",
    "    y_null = torch.tensor([1000] * n, device=device)\n",
    "    y = torch.cat([y, y_null], 0)\n",
    "    model_kwargs = dict(y=y, cfg_scale=args.cfg_scale)\n",
    "\n",
    "    # Sample images:\n",
    "    # print('z',z.shape,'y',y.shape,'y_null',y_null.shape)\n",
    "    samples = diffusion.p_sample_loop(\n",
    "        model.forward_with_cfg, z.shape, z, clip_denoised=False, model_kwargs=model_kwargs, progress=True, device=device\n",
    "    )\n",
    "    # print('sample',samples.shape)\n",
    "\n",
    "\n",
    "    samples, _ = samples.chunk(2, dim=0)  # Remove null class samples\n",
    "    # print('sample2',samples.shape)\n",
    "    # samples = vae.decode(samples / 0.18215).sample\n",
    "\n",
    "    # Save and display images:\n",
    "    # save_image(samples, \"sample.png\", nrow=4, normalize=True, value_range=(-1, 1))\n",
    "    file_path=args.result_path+f'/sample_{n}.npy'\n",
    "    np.save(file_path, samples.cpu().numpy())\n",
    "\n",
    "    print(f\"sample results saved to {file_path}\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "kpJPeDWj2toX"
   },
   "source": [
    "### sample运行"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "lSIy3IJT2vZZ"
   },
   "outputs": [],
   "source": [
    "l = 64\n",
    "nu =2\n",
    "name = \"init\" ## 可以调整，来区分不同次的sample（比如有一次sample结果不满意，需要重新sample的同时不希望覆盖已有的sample，就可以换一个名字）\n",
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for num_train_data in [1000,3200,10000,32000,100000]:\n",
    "            for N in [16,32,64,128,256,512]: ## 不同的N\n",
    "\n",
    "                sample_args_dict = {\n",
    "                        \"model\": f'DiT-PD/8_N={N}',\n",
    "                        \"vae\": \"mse\",\n",
    "                        \"seq_length\":N,\n",
    "                        \"image_size\": 8,\n",
    "                        \"sample_size\":1000,\n",
    "                        \"num_classes\": 1000,\n",
    "                        \"cfg_scale\": 0,\n",
    "                        \"num_sampling_steps\": 1000,\n",
    "                        \"seed\": 0,\n",
    "                        \"ckpt\": find_latest_checkpoint(f\"./checkpoints/ckpt_l{l}_nu{nu}_N{N}_num{num_train_data}/\"),\n",
    "                        \"result_path\":f\"./video_samples/sample_{name}/sample_l{l}_nu{nu}_N{N}_num{num_train_data}\",\n",
    "                        # \"ckpt\":None\n",
    "                    }\n",
    "\n",
    "                sample_args = ArgsDict(sample_args_dict)\n",
    "                sample_main(sample_args)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 137,
     "referenced_widgets": [
      "d66378185b784e1cac981dce6c7c9e94",
      "609f940ac2af4e64b796dafd3fdb9e0d",
      "42cf674552bc429bbb47923792654635",
      "eabc302fdbbf4c299119897e89cbcba3",
      "bd16c846a94e4f758eef4ffcbe22f866",
      "b363a580224f40c4bce8634437c00ce0",
      "40be6977334c4a9a9433a2cfa04377e2",
      "bd2cb3bc230d4a5d992f37015335a4bd",
      "72910de2c47940dea5395c2491e92a70",
      "051de8bef77a4c15adc2b0c09ac1651f",
      "30f53a330dce482781d742cf8819714c"
     ]
    },
    "executionInfo": {
     "elapsed": 149917,
     "status": "ok",
     "timestamp": 1731502147770,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "y7tirn375Ruq",
    "outputId": "c36a5e91-2195-419e-f7e5-502127172f2b"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-25-9c538221af34>:27: FutureWarning: You are using `torch.load` with `weights_only=False` (the current default value), which uses the default pickle module implicitly. It is possible to construct malicious pickle data which will execute arbitrary code during unpickling (See https://github.com/pytorch/pytorch/blob/main/SECURITY.md#untrusted-models for more details). In a future release, the default value for `weights_only` will be flipped to `True`. This limits the functions that could be executed during unpickling. Arbitrary objects will no longer be allowed to be loaded via this mode unless they are explicitly allowlisted by the user via `torch.serialization.add_safe_globals`. We recommend you start setting `weights_only=True` for any use case where you don't have full control of the loaded file. Please open an issue on GitHub for any issues related to this experimental feature.\n",
      "  checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d66378185b784e1cac981dce6c7c9e94",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/1000 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "indices   0%|          | 0/1000 [00:00<?, ?it/s]\n",
      "sample results saved to ./video_samples/sample_init/sample_l16_nu2_N128_num10000/sample_1000.npy\n"
     ]
    }
   ],
   "source": [
    "name = \"init\" ## 可以调整，来区分不同次的sample（比如有一次sample结果不满意，需要重新sample的同时不希望覆盖已有的sample，就可以换一个名字）\n",
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for num_train_data in [10000]:\n",
    "            for N in [128]: ## 不同的N\n",
    "\n",
    "                sample_args_dict = {\n",
    "                        \"model\": f'DiT-PD/8_N={N}',\n",
    "                        \"vae\": \"mse\",\n",
    "                        \"seq_length\":N,\n",
    "                        \"image_size\": 8,\n",
    "                        \"sample_size\":1000, ### 可以改。一次inference产生多少个sample\n",
    "                        \"num_classes\": 1000,\n",
    "                        \"cfg_scale\": 0,\n",
    "                        \"num_sampling_steps\": 1000,\n",
    "                        \"seed\": 0,\n",
    "                        \"ckpt\": find_latest_checkpoint(f\"./checkpoints/ckpt_l{l}_nu{nu}_N{N}_num{num_train_data}/\"),\n",
    "                        \"result_path\":f\"./video_samples/sample_{name}/sample_l{l}_nu{nu}_N{N}_num{num_train_data}\",\n",
    "                        # \"ckpt\":None\n",
    "                    }\n",
    "\n",
    "                sample_args = ArgsDict(sample_args_dict)\n",
    "                sample_main(sample_args)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "hnLMcAC9Msyb"
   },
   "source": [
    "### 可视化samples，需要指定samples的路径"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 451
    },
    "executionInfo": {
     "elapsed": 4056,
     "status": "ok",
     "timestamp": 1731502160194,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "zv1cq5wmMvtm",
    "outputId": "b292a98a-95d2-467d-c115-a40908b8288e"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 5/5 [00:01<00:00,  2.95it/s]\n",
      "100%|██████████| 5/5 [00:03<00:00,  1.57it/s]\n",
      "100%|██████████| 5/5 [00:07<00:00,  1.47s/it]\n",
      "100%|██████████| 5/5 [00:15<00:00,  3.02s/it]\n",
      "100%|██████████| 5/5 [00:46<00:00,  9.38s/it]\n",
      "100%|██████████| 5/5 [02:02<00:00, 24.49s/it]\n"
     ]
    }
   ],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "N=128\n",
    "n=3200\n",
    "n_sample=10000\n",
    "r=1\n",
    "### 需要改的参数：\n",
    "\n",
    "n_list=[1000,3200,10000,32000,100000]\n",
    "sample_size=10000\n",
    "N_list=[16,32,64,128,256,512]\n",
    "\n",
    "for N in N_list:\n",
    "    for n in tqdm(n_list):\n",
    "        for r in range(5):\n",
    "            data_source = train_data_path+f\"/data_videos_n={n}_l=64_nu=2_N={N}_r={r}.npy\" ## 要可视化which one\n",
    "            x = np.load(data_source).reshape(n,-1)\n",
    "            var = np.cov(x.T)\n",
    "            np.save(f\"./var_rebuttal/var_emp_n={n}_N={N}_r={r}.npy\",var)  \n",
    "                    \n",
    "            data_source = f\"./video_samples_rebuttal/sample_gridtest_n={n}_v=2_l=64_N={N}_r={r}_ep=19_{n_sample}.npy\" ## 要可视化which one\n",
    "            x = np.load(data_source).reshape(n_sample,-1)\n",
    "            var = np.cov(x.T)\n",
    "            np.save(f\"./var_rebuttal/var_DiT_n={n}_N={N}_r={r}.npy\",var)   \n",
    "        \n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 1/1 [00:01<00:00,  1.81s/it]\n"
     ]
    }
   ],
   "source": [
    "n_list=[1000,3200,10000,32000,100000]\n",
    "sample_size=10000\n",
    "N=128\n",
    "for n in [10000]:\n",
    "    for D in tqdm([16]):\n",
    "        for r in [0]:\n",
    "            for ep in [9+i*10 for i in range(10)]:\n",
    "                data_source = f\"./video_samples_rebuttal/sample_gridtest_n={n}_v=2_l=64_N={N}_D={D}_r={r}_ep={ep}_{n_sample}.npy\" ## 要可视化which one\n",
    "                x = np.load(data_source).reshape(n_sample,-1)\n",
    "                var = np.cov(x.T)\n",
    "                np.save(f\"./var_rebuttal_train/var_DiT_n={n}_N={N}_D={D}_r={r}_ep={ep}.npy\",var)   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 128/128 [00:01<00:00, 108.77it/s]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "N=128\n",
    "n=10000\n",
    "n_sample=10000\n",
    "r=0\n",
    "D=16\n",
    "ep=3\n",
    "#data_source = train_data_path+f\"/data_videos_n={n_sample}_l=64_nu=2_N={N}_r={r}.npy\" ## 要可视化which one\n",
    "#data_source = f\"./video_samples_rebuttal/sample_gridtest_n={n}_v=2_l=64_N={N}_r={r}_ep=19_{n_sample}.npy\" ## 要可视化which one\n",
    "data_source = f\"./video_samples_rebuttal/sample_gridtest_n={n}_v=2_l=64_N={N}_D={D}_r={r}_ep={1}_{n_sample}.npy\" ## 要可视化which one\n",
    "\n",
    "#data_source= f\"./ddim-main/test_exp_{N}_{n}_{r}/image_samples/images/n={n}_N={N}.npy\"\n",
    "sigma = np.load(sigma_matrix_path) ## 你实际的sigma参数\n",
    "\n",
    "def heat_map(data):\n",
    "    plt.imshow(data, cmap='viridis')  # 你可以选择不同的颜色映射，如'hot', 'cool', 'jet'等\n",
    "    plt.colorbar()\n",
    "    plt.show()\n",
    "\n",
    "# 1. 加载.npy文件为数据集\n",
    "data = np.load(data_source).reshape(-1,N,8)\n",
    "#print(data.shape)\n",
    "# data = data[:1000]\n",
    "#n, T, D=data.shape\n",
    "x = data.reshape(n_sample,N*8) ## (N, T*D)\n",
    "var = np.cov(x.T)\n",
    "np.save(f\"./var_rebuttal_train/var_DiT_n={n}_N={N}_r={r}_ep={ep}.npy\",var)   \n",
    "\n",
    "res = np.zeros(shape=(T,T))\n",
    "cor = np.zeros(shape=(T,T))\n",
    "sig_mat=sigma.reshape(1,-1).squeeze(0)\n",
    "for i in tqdm(range(T)):\n",
    "    for j in range(T):\n",
    "        block=var[8*i:8*(i+1),8*j:8*(j+1)]\n",
    "        #heat_map(block)\n",
    "        block=block.reshape(1,-1).squeeze(0)\n",
    "        k, _ = np.polyfit(sig_mat,block , 1)\n",
    "        res[i,j]=k\n",
    "\n",
    "heat_map(res)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.1251992634701999\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZgAAAGdCAYAAAAv9mXmAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy88F64QAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAZS0lEQVR4nO3db3BUhb3/8c8mazYphhWQQCLLP0URMBEIcGm0/gFhMshoH1CGwdsIrb0yoYIZZ5z8HhRnHFn6oA7a4YY/pcG5loLtbdA6hRSohOmtKSFMZkDvICiVVYRoL2xCLBvY3d8j9zYXCTkn+eZw4vs1c2aanbOcz9CYN7ubZAPpdDotAAD6WJbXAwAAAxOBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJoL9fcFUKqUzZ84oPz9fgUCgvy8PAOiFdDqt9vZ2FRUVKSur+8co/R6YM2fOKBKJ9PdlAQB9KBaLadSoUd2e0++Byc/PlyQVRf+fsnJz+/vyvRJq7fe/rj6R97l/fxtQKtufj3Jzz6e8nuDK5zP9+bly14ZWrye41nr/SK8nOJLsvKT3dryY+VrenX7/ivnV02JZubnKyvNXYLJz/RmY7Bx/ftGQpEDQn4HJzvFnYLLy/Pm5EswKeT3Btewcf30d/EpPXuLgRX4AgAkCAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEy4CsyGDRs0duxY5ebmatasWTp06FBf7wIA+JzjwOzcuVNVVVVas2aNjhw5opKSEs2fP1+trf59y1IAQN9zHJiXX35ZTz31lJYtW6ZJkyZp48aN+ta3vqVf/vKXFvsAAD7lKDCdnZ1qbm7W3Llz//cPyMrS3Llz9e67737tfRKJhNra2rocAICBz1FgvvjiCyWTSY0YMaLL7SNGjNDZs2e/9j7RaFThcDhzRCIR92sBAL5h/l1k1dXVisfjmSMWi1lfEgBwAwg6OfnWW29Vdna2zp071+X2c+fOaeTIkV97n1AopFAo5H4hAMCXHD2CycnJ0fTp07V///7MbalUSvv379fs2bP7fBwAwL8cPYKRpKqqKlVUVKi0tFQzZ87U+vXr1dHRoWXLllnsAwD4lOPALF68WJ9//rl+8pOf6OzZs7r33nu1Z8+eq174BwB8szkOjCStXLlSK1eu7OstAIABhN9FBgAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEy4ej+YvhBqDSo717PLu/LQgiNeT3DlwFvTvJ7gWkHzZa8nuDLovbNeT3Cldf5wrye48kVZodcTXBv8cafXExy5cqXne3kEAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMCE48AcPHhQCxcuVFFRkQKBgHbt2mUwCwDgd44D09HRoZKSEm3YsMFiDwBggAg6vUN5ebnKy8sttgAABhDHgXEqkUgokUhkPm5ra7O+JADgBmD+In80GlU4HM4ckUjE+pIAgBuAeWCqq6sVj8czRywWs74kAOAGYP4UWSgUUigUsr4MAOAGw8/BAABMOH4Ec/HiRZ08eTLz8alTp9TS0qKhQ4dq9OjRfToOAOBfjgNz+PBhPfTQQ5mPq6qqJEkVFRXatm1bnw0DAPib48A8+OCDSqfTFlsAAAMIr8EAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAE47fD6avhM5L2SGvru7Ovr1TvZ7gygcr/t3rCa7N+dcfeD3BleTQwV5PcKWgPsfrCa60zvTve1R9+am/vhAmE2npnZ6dyyMYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYcBSYajWrGjBnKz89XQUGBHn/8cR0/ftxqGwDAxxwFpqGhQZWVlWpsbNTevXt1+fJlzZs3Tx0dHVb7AAA+FXRy8p49e7p8vG3bNhUUFKi5uVnf+c53+nQYAMDfHAXm/4rH45KkoUOHXvOcRCKhRCKR+bitra03lwQA+ITrF/lTqZRWr16tsrIyTZky5ZrnRaNRhcPhzBGJRNxeEgDgI64DU1lZqWPHjmnHjh3dnlddXa14PJ45YrGY20sCAHzE1VNkK1eu1Ntvv62DBw9q1KhR3Z4bCoUUCoVcjQMA+JejwKTTaf34xz9WXV2dDhw4oHHjxlntAgD4nKPAVFZWavv27XrzzTeVn5+vs2fPSpLC4bDy8vJMBgIA/MnRazA1NTWKx+N68MEHVVhYmDl27txptQ8A4FOOnyIDAKAn+F1kAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYcPSGY33pSp6UDnl1dXdua7js9QRXHvyvp7ye4NrZf7vk9QRX0h8M9nqCK6Pr/fn3nXXFZ19M/smgs//weoIjV65c0vEenssjGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMOEoMDU1NSouLtbgwYM1ePBgzZ49W7t377baBgDwMUeBGTVqlNatW6fm5mYdPnxYDz/8sB577DG99957VvsAAD4VdHLywoULu3z80ksvqaamRo2NjZo8eXKfDgMA+JujwPyzZDKp3/zmN+ro6NDs2bOveV4ikVAikch83NbW5vaSAAAfcfwi/9GjR3XzzTcrFArp6aefVl1dnSZNmnTN86PRqMLhcOaIRCK9GgwA8AfHgbnrrrvU0tKiv/71r1qxYoUqKir0/vvvX/P86upqxePxzBGLxXo1GADgD46fIsvJydEdd9whSZo+fbqampr0yiuvaNOmTV97figUUigU6t1KAIDv9PrnYFKpVJfXWAAAkBw+gqmurlZ5eblGjx6t9vZ2bd++XQcOHFB9fb3VPgCATzkKTGtrq77//e/rs88+UzgcVnFxserr6/XII49Y7QMA+JSjwGzdutVqBwBggOF3kQEATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYMLRG471pVtOJhW8KenV5V3J++h/vJ7gypd3DPN6gmvJUzd7PcGV8bNjXk9wJf7fo7ye4EpOR8rrCa7Fx+V6PcGRZKekP/fsXB7BAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEwQGACAiV4FZt26dQoEAlq9enUfzQEADBSuA9PU1KRNmzapuLi4L/cAAAYIV4G5ePGili5dqi1btmjIkCF9vQkAMAC4CkxlZaUWLFiguXPn9vUeAMAAEXR6hx07dujIkSNqamrq0fmJREKJRCLzcVtbm9NLAgB8yNEjmFgsplWrVulXv/qVcnNze3SfaDSqcDicOSKRiKuhAAB/cRSY5uZmtba2atq0aQoGgwoGg2poaNCrr76qYDCoZDJ51X2qq6sVj8czRywW67PxAIAbl6OnyObMmaOjR492uW3ZsmWaOHGinn/+eWVnZ191n1AopFAo1LuVAADfcRSY/Px8TZkypcttgwYN0rBhw666HQDwzcZP8gMATDj+LrL/68CBA30wAwAw0PAIBgBggsAAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAE71+wzG3zv1LQFm5Aa8u78r5f83zeoIr33rTs/+be+22A1e8nuDK309GvJ7gyssv1ng9wZWXxt/r9QTXLj492+sJjiQdPCzhEQwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAE44C88ILLygQCHQ5Jk6caLUNAOBjQad3mDx5svbt2/e/f0DQ8R8BAPgGcFyHYDCokSNHWmwBAAwgjl+DOXHihIqKijR+/HgtXbpUp0+f7vb8RCKhtra2LgcAYOBzFJhZs2Zp27Zt2rNnj2pqanTq1Cndf//9am9vv+Z9otGowuFw5ohEIr0eDQC48TkKTHl5uRYtWqTi4mLNnz9ff/jDH3ThwgW98cYb17xPdXW14vF45ojFYr0eDQC48fXqFfpbbrlFd955p06ePHnNc0KhkEKhUG8uAwDwoV79HMzFixf14YcfqrCwsK/2AAAGCEeBee6559TQ0KC//e1v+stf/qLvfve7ys7O1pIlS6z2AQB8ytFTZJ988omWLFmiv//97xo+fLjuu+8+NTY2avjw4Vb7AAA+5SgwO3bssNoBABhg+F1kAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwISj94PpS7f/Kq5g9iWvLu/KxTvDXk9w5ewsrxe4F7yU7fUEV4a+/w+vJ7jy0vh7vZ7gytxj7V5PcO2Nl71e4FBnz0/lEQwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAE44D8+mnn+qJJ57QsGHDlJeXp3vuuUeHDx+22AYA8LGgk5PPnz+vsrIyPfTQQ9q9e7eGDx+uEydOaMiQIVb7AAA+5SgwP/3pTxWJRFRbW5u5bdy4cX0+CgDgf46eInvrrbdUWlqqRYsWqaCgQFOnTtWWLVu6vU8ikVBbW1uXAwAw8DkKzEcffaSamhpNmDBB9fX1WrFihZ555hm99tpr17xPNBpVOBzOHJFIpNejAQA3PkeBSaVSmjZtmtauXaupU6fqRz/6kZ566ilt3Ljxmveprq5WPB7PHLFYrNejAQA3PkeBKSws1KRJk7rcdvfdd+v06dPXvE8oFNLgwYO7HACAgc9RYMrKynT8+PEut33wwQcaM2ZMn44CAPifo8A8++yzamxs1Nq1a3Xy5Elt375dmzdvVmVlpdU+AIBPOQrMjBkzVFdXp1//+teaMmWKXnzxRa1fv15Lly612gcA8ClHPwcjSY8++qgeffRRiy0AgAGE30UGADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJx2841lf+595blJ2T69XlXbnpy5TXE1wJpL1e4F7+x196PcGVz+8d5PUEVy49+G2vJ7jyn+v8+d+mJMUX+OtzPPXlJek/enYuj2AAACYIDADABIEBAJggMAAAEwQGAGCCwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMCEo8CMHTtWgUDgqqOystJqHwDAp4JOTm5qalIymcx8fOzYMT3yyCNatGhRnw8DAPibo8AMHz68y8fr1q3T7bffrgceeKBPRwEA/M9RYP5ZZ2enXn/9dVVVVSkQCFzzvEQioUQikfm4ra3N7SUBAD7i+kX+Xbt26cKFC3ryySe7PS8ajSocDmeOSCTi9pIAAB9xHZitW7eqvLxcRUVF3Z5XXV2teDyeOWKxmNtLAgB8xNVTZB9//LH27dun3/3ud9c9NxQKKRQKubkMAMDHXD2Cqa2tVUFBgRYsWNDXewAAA4TjwKRSKdXW1qqiokLBoOvvEQAADHCOA7Nv3z6dPn1ay5cvt9gDABggHD8EmTdvntLptMUWAMAAwu8iAwCYIDAAABMEBgBggsAAAEwQGACACQIDADBBYAAAJggMAMAEgQEAmCAwAAATBAYAYILAAABMEBgAgAkCAwAwQWAAACb6/S0pv3ovmeTlS/196V4LXE55PcGV1CX//jviyhX/fZ5IUrIz2+sJriQTAa8nuJLs9Od/m5KU+tJfn+OpfyQkqUfvCxZI9/O7h33yySeKRCL9eUkAQB+LxWIaNWpUt+f0e2BSqZTOnDmj/Px8BQJ9+6+ltrY2RSIRxWIxDR48uE//bEvs7l/s7n9+3c7uq6XTabW3t6uoqEhZWd0/O9LvT5FlZWVdt3q9NXjwYF99MnyF3f2L3f3Pr9vZ3VU4HO7Ref59ch4AcEMjMAAAEwMqMKFQSGvWrFEoFPJ6iiPs7l/s7n9+3c7u3un3F/kBAN8MA+oRDADgxkFgAAAmCAwAwASBAQCYGDCB2bBhg8aOHavc3FzNmjVLhw4d8nrSdR08eFALFy5UUVGRAoGAdu3a5fWkHolGo5oxY4by8/NVUFCgxx9/XMePH/d61nXV1NSouLg488Nns2fP1u7du72e5di6desUCAS0evVqr6d064UXXlAgEOhyTJw40etZPfLpp5/qiSee0LBhw5SXl6d77rlHhw8f9nrWdY0dO/aqv/NAIKDKykpP9gyIwOzcuVNVVVVas2aNjhw5opKSEs2fP1+tra1eT+tWR0eHSkpKtGHDBq+nONLQ0KDKyko1NjZq7969unz5subNm6eOjg6vp3Vr1KhRWrdunZqbm3X48GE9/PDDeuyxx/Tee+95Pa3HmpqatGnTJhUXF3s9pUcmT56szz77LHP8+c9/9nrSdZ0/f15lZWW66aabtHv3br3//vv62c9+piFDhng97bqampq6/H3v3btXkrRo0SJvBqUHgJkzZ6YrKyszHyeTyXRRUVE6Go16uMoZSem6ujqvZ7jS2tqalpRuaGjweopjQ4YMSf/iF7/wekaPtLe3pydMmJDeu3dv+oEHHkivWrXK60ndWrNmTbqkpMTrGY49//zz6fvuu8/rGX1i1apV6dtvvz2dSqU8ub7vH8F0dnaqublZc+fOzdyWlZWluXPn6t133/Vw2TdHPB6XJA0dOtTjJT2XTCa1Y8cOdXR0aPbs2V7P6ZHKykotWLCgy+f6je7EiRMqKirS+PHjtXTpUp0+fdrrSdf11ltvqbS0VIsWLVJBQYGmTp2qLVu2eD3Lsc7OTr3++utavnx5n/9i4Z7yfWC++OILJZNJjRgxosvtI0aM0NmzZz1a9c2RSqW0evVqlZWVacqUKV7Pua6jR4/q5ptvVigU0tNPP626ujpNmjTJ61nXtWPHDh05ckTRaNTrKT02a9Ysbdu2TXv27FFNTY1OnTql+++/X+3t7V5P69ZHH32kmpoaTZgwQfX19VqxYoWeeeYZvfbaa15Pc2TXrl26cOGCnnzySc829PtvU8bAUllZqWPHjvniuXVJuuuuu9TS0qJ4PK7f/va3qqioUENDww0dmVgsplWrVmnv3r3Kzc31ek6PlZeXZ/53cXGxZs2apTFjxuiNN97QD37wAw+XdS+VSqm0tFRr166VJE2dOlXHjh3Txo0bVVFR4fG6ntu6davKy8tVVFTk2QbfP4K59dZblZ2drXPnznW5/dy5cxo5cqRHq74ZVq5cqbffflvvvPOO+Vsw9JWcnBzdcccdmj59uqLRqEpKSvTKK694Patbzc3Nam1t1bRp0xQMBhUMBtXQ0KBXX31VwWBQyWTS64k9csstt+jOO+/UyZMnvZ7SrcLCwqv+wXH33Xf74um9r3z88cfat2+ffvjDH3q6w/eBycnJ0fTp07V///7MbalUSvv37/fNc+t+k06ntXLlStXV1elPf/qTxo0b5/Uk11KplBKJhNczujVnzhwdPXpULS0tmaO0tFRLly5VS0uLsrP98fbMFy9e1IcffqjCwkKvp3SrrKzsqm+7/+CDDzRmzBiPFjlXW1urgoICLViwwNMdA+IpsqqqKlVUVKi0tFQzZ87U+vXr1dHRoWXLlnk9rVsXL17s8q+5U6dOqaWlRUOHDtXo0aM9XNa9yspKbd++XW+++aby8/Mzr3WFw2Hl5eV5vO7aqqurVV5ertGjR6u9vV3bt2/XgQMHVF9f7/W0buXn51/1+tagQYM0bNiwG/p1r+eee04LFy7UmDFjdObMGa1Zs0bZ2dlasmSJ19O69eyzz+rb3/621q5dq+9973s6dOiQNm/erM2bN3s9rUdSqZRqa2tVUVGhYNDjL/GefO+agZ///Ofp0aNHp3NyctIzZ85MNzY2ej3put555520pKuOiooKr6d16+s2S0rX1tZ6Pa1by5cvT48ZMyadk5OTHj58eHrOnDnpP/7xj17PcsUP36a8ePHidGFhYTonJyd92223pRcvXpw+efKk17N65Pe//316ypQp6VAolJ44cWJ68+bNXk/qsfr6+rSk9PHjx72ekubX9QMATPj+NRgAwI2JwAAATBAYAIAJAgMAMEFgAAAmCAwAwASBAQCYIDAAABMEBgBggsAAAEwQGACACQIDADDx/wEBH9eOPsmO/wAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "i=0\n",
    "j=22\n",
    "block=var[8*i:8*(i+1),8*j:8*(j+1)]\n",
    "#heat_map(block)\n",
    "block=block.reshape(1,-1).squeeze(0)\n",
    "k, _ = np.polyfit(sig_mat,block , 1)\n",
    "res[i,j]=k\n",
    "block=var[8*i:8*(i+1),8*j:8*(j+1)]\n",
    "plt.imshow(block/k, cmap='viridis',vmax=16,vmin=-8)\n",
    "print(k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x154dcd325990>"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(sigma, cmap='viridis',vmax=16,vmin=-8)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Z-1eSdCe0KGD"
   },
   "source": [
    "### 可视化相对loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 261
    },
    "executionInfo": {
     "elapsed": 528,
     "status": "error",
     "timestamp": 1731499983170,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "4htE1o7k0JxP",
    "outputId": "ea6029ec-6b8d-4080-eb0f-145ae4cb50df"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 5/5 [00:00<00:00, 19.65it/s]\n",
      "100%|██████████| 5/5 [00:00<00:00,  8.84it/s]\n",
      "100%|██████████| 5/5 [00:01<00:00,  4.12it/s]\n",
      "100%|██████████| 5/5 [00:03<00:00,  1.39it/s]\n",
      "100%|██████████| 5/5 [00:09<00:00,  1.92s/it]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'relative error')"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Error in callback <function _draw_all_if_interactive at 0x152adafd9870> (for post_execute):\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "Failed to process string with tex because latex could not be found",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:255\u001b[0m, in \u001b[0;36mTexManager._run_checked_subprocess\u001b[0;34m(cls, command, tex, cwd)\u001b[0m\n\u001b[1;32m    254\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 255\u001b[0m     report \u001b[38;5;241m=\u001b[39m \u001b[43msubprocess\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcheck_output\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    256\u001b[0m \u001b[43m        \u001b[49m\u001b[43mcommand\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcwd\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mif\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01mis\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;129;43;01mnot\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01melse\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mtexcache\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    257\u001b[0m \u001b[43m        \u001b[49m\u001b[43mstderr\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43msubprocess\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mSTDOUT\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    258\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mFileNotFoundError\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m exc:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:421\u001b[0m, in \u001b[0;36mcheck_output\u001b[0;34m(timeout, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    419\u001b[0m     kwargs[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124minput\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m=\u001b[39m empty\n\u001b[0;32m--> 421\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mrun\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mpopenargs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mstdout\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mPIPE\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mtimeout\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mtimeout\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcheck\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43;01mTrue\u001b[39;49;00m\u001b[43m,\u001b[49m\n\u001b[1;32m    422\u001b[0m \u001b[43m           \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241m.\u001b[39mstdout\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:503\u001b[0m, in \u001b[0;36mrun\u001b[0;34m(input, capture_output, timeout, check, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    501\u001b[0m     kwargs[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mstderr\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m=\u001b[39m PIPE\n\u001b[0;32m--> 503\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m \u001b[43mPopen\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mpopenargs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;28;01mas\u001b[39;00m process:\n\u001b[1;32m    504\u001b[0m     \u001b[38;5;28;01mtry\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:971\u001b[0m, in \u001b[0;36mPopen.__init__\u001b[0;34m(self, args, bufsize, executable, stdin, stdout, stderr, preexec_fn, close_fds, shell, cwd, env, universal_newlines, startupinfo, creationflags, restore_signals, start_new_session, pass_fds, user, group, extra_groups, encoding, errors, text, umask, pipesize)\u001b[0m\n\u001b[1;32m    968\u001b[0m             \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstderr \u001b[38;5;241m=\u001b[39m io\u001b[38;5;241m.\u001b[39mTextIOWrapper(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstderr,\n\u001b[1;32m    969\u001b[0m                     encoding\u001b[38;5;241m=\u001b[39mencoding, errors\u001b[38;5;241m=\u001b[39merrors)\n\u001b[0;32m--> 971\u001b[0m     \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_execute_child\u001b[49m\u001b[43m(\u001b[49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mexecutable\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mpreexec_fn\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mclose_fds\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    972\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mpass_fds\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43menv\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    973\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mstartupinfo\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcreationflags\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mshell\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    974\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mp2cread\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mp2cwrite\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    975\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mc2pread\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mc2pwrite\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    976\u001b[0m \u001b[43m                        \u001b[49m\u001b[43merrread\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43merrwrite\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    977\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mrestore_signals\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    978\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mgid\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mgids\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43muid\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mumask\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    979\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mstart_new_session\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    980\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m:\n\u001b[1;32m    981\u001b[0m     \u001b[38;5;66;03m# Cleanup if the child failed starting.\u001b[39;00m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:1847\u001b[0m, in \u001b[0;36mPopen._execute_child\u001b[0;34m(self, args, executable, preexec_fn, close_fds, pass_fds, cwd, env, startupinfo, creationflags, shell, p2cread, p2cwrite, c2pread, c2pwrite, errread, errwrite, restore_signals, gid, gids, uid, umask, start_new_session)\u001b[0m\n\u001b[1;32m   1846\u001b[0m         err_msg \u001b[38;5;241m=\u001b[39m os\u001b[38;5;241m.\u001b[39mstrerror(errno_num)\n\u001b[0;32m-> 1847\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m child_exception_type(errno_num, err_msg, err_filename)\n\u001b[1;32m   1848\u001b[0m \u001b[38;5;28;01mraise\u001b[39;00m child_exception_type(err_msg)\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'latex'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/pyplot.py:120\u001b[0m, in \u001b[0;36m_draw_all_if_interactive\u001b[0;34m()\u001b[0m\n\u001b[1;32m    118\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21m_draw_all_if_interactive\u001b[39m():\n\u001b[1;32m    119\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m matplotlib\u001b[38;5;241m.\u001b[39mis_interactive():\n\u001b[0;32m--> 120\u001b[0m         \u001b[43mdraw_all\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/_pylab_helpers.py:132\u001b[0m, in \u001b[0;36mGcf.draw_all\u001b[0;34m(cls, force)\u001b[0m\n\u001b[1;32m    130\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m manager \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mcls\u001b[39m\u001b[38;5;241m.\u001b[39mget_all_fig_managers():\n\u001b[1;32m    131\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m force \u001b[38;5;129;01mor\u001b[39;00m manager\u001b[38;5;241m.\u001b[39mcanvas\u001b[38;5;241m.\u001b[39mfigure\u001b[38;5;241m.\u001b[39mstale:\n\u001b[0;32m--> 132\u001b[0m         \u001b[43mmanager\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcanvas\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw_idle\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backend_bases.py:2078\u001b[0m, in \u001b[0;36mFigureCanvasBase.draw_idle\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m   2076\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_is_idle_drawing:\n\u001b[1;32m   2077\u001b[0m     \u001b[38;5;28;01mwith\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_idle_draw_cntx():\n\u001b[0;32m-> 2078\u001b[0m         \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backends/backend_agg.py:400\u001b[0m, in \u001b[0;36mFigureCanvasAgg.draw\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    396\u001b[0m \u001b[38;5;66;03m# Acquire a lock on the shared font cache.\u001b[39;00m\n\u001b[1;32m    397\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m RendererAgg\u001b[38;5;241m.\u001b[39mlock, \\\n\u001b[1;32m    398\u001b[0m      (\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mtoolbar\u001b[38;5;241m.\u001b[39m_wait_cursor_for_draw_cm() \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mtoolbar\n\u001b[1;32m    399\u001b[0m       \u001b[38;5;28;01melse\u001b[39;00m nullcontext()):\n\u001b[0;32m--> 400\u001b[0m     \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    401\u001b[0m     \u001b[38;5;66;03m# A GUI class may be need to update a window using this draw, so\u001b[39;00m\n\u001b[1;32m    402\u001b[0m     \u001b[38;5;66;03m# don't forget to call the superclass.\u001b[39;00m\n\u001b[1;32m    403\u001b[0m     \u001b[38;5;28msuper\u001b[39m()\u001b[38;5;241m.\u001b[39mdraw()\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:95\u001b[0m, in \u001b[0;36m_finalize_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     93\u001b[0m \u001b[38;5;129m@wraps\u001b[39m(draw)\n\u001b[1;32m     94\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mdraw_wrapper\u001b[39m(artist, renderer, \u001b[38;5;241m*\u001b[39margs, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs):\n\u001b[0;32m---> 95\u001b[0m     result \u001b[38;5;241m=\u001b[39m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     96\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m renderer\u001b[38;5;241m.\u001b[39m_rasterizing:\n\u001b[1;32m     97\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstop_rasterizing()\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/figure.py:3125\u001b[0m, in \u001b[0;36mFigure.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3122\u001b[0m         \u001b[38;5;66;03m# ValueError can occur when resizing a window.\u001b[39;00m\n\u001b[1;32m   3124\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mpatch\u001b[38;5;241m.\u001b[39mdraw(renderer)\n\u001b[0;32m-> 3125\u001b[0m \u001b[43mmimage\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_draw_list_compositing_images\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3126\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43martists\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msuppressComposite\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   3128\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m sfig \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39msubfigs:\n\u001b[1;32m   3129\u001b[0m     sfig\u001b[38;5;241m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/image.py:131\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m not_composite \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m has_images:\n\u001b[1;32m    130\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m a \u001b[38;5;129;01min\u001b[39;00m artists:\n\u001b[0;32m--> 131\u001b[0m         \u001b[43ma\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    133\u001b[0m     \u001b[38;5;66;03m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    134\u001b[0m     image_group \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axes/_base.py:3066\u001b[0m, in \u001b[0;36m_AxesBase.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3063\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m artists_rasterized:\n\u001b[1;32m   3064\u001b[0m     _draw_rasterized(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure, artists_rasterized, renderer)\n\u001b[0;32m-> 3066\u001b[0m \u001b[43mmimage\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_draw_list_compositing_images\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3067\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43martists\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msuppressComposite\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   3069\u001b[0m renderer\u001b[38;5;241m.\u001b[39mclose_group(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124maxes\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m   3070\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstale \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mFalse\u001b[39;00m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/image.py:131\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m not_composite \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m has_images:\n\u001b[1;32m    130\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m a \u001b[38;5;129;01min\u001b[39;00m artists:\n\u001b[0;32m--> 131\u001b[0m         \u001b[43ma\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    133\u001b[0m     \u001b[38;5;66;03m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    134\u001b[0m     image_group \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axis.py:1372\u001b[0m, in \u001b[0;36mAxis.draw\u001b[0;34m(self, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1369\u001b[0m renderer\u001b[38;5;241m.\u001b[39mopen_group(\u001b[38;5;18m__name__\u001b[39m, gid\u001b[38;5;241m=\u001b[39m\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mget_gid())\n\u001b[1;32m   1371\u001b[0m ticks_to_draw \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_update_ticks()\n\u001b[0;32m-> 1372\u001b[0m tlb1, tlb2 \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_get_ticklabel_bboxes\u001b[49m\u001b[43m(\u001b[49m\u001b[43mticks_to_draw\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1374\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks_to_draw:\n\u001b[1;32m   1375\u001b[0m     tick\u001b[38;5;241m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axis.py:1299\u001b[0m, in \u001b[0;36mAxis._get_ticklabel_bboxes\u001b[0;34m(self, ticks, renderer)\u001b[0m\n\u001b[1;32m   1297\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m renderer \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m   1298\u001b[0m     renderer \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure\u001b[38;5;241m.\u001b[39m_get_renderer()\n\u001b[0;32m-> 1299\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m ([tick\u001b[38;5;241m.\u001b[39mlabel1\u001b[38;5;241m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1300\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel1\u001b[38;5;241m.\u001b[39mget_visible()],\n\u001b[1;32m   1301\u001b[0m         [tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1302\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_visible()])\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axis.py:1299\u001b[0m, in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m   1297\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m renderer \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m   1298\u001b[0m     renderer \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure\u001b[38;5;241m.\u001b[39m_get_renderer()\n\u001b[0;32m-> 1299\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m ([\u001b[43mtick\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mlabel1\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_window_extent\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1300\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel1\u001b[38;5;241m.\u001b[39mget_visible()],\n\u001b[1;32m   1301\u001b[0m         [tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1302\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_visible()])\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:959\u001b[0m, in \u001b[0;36mText.get_window_extent\u001b[0;34m(self, renderer, dpi)\u001b[0m\n\u001b[1;32m    954\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\n\u001b[1;32m    955\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mCannot get window extent of text w/o renderer. You likely \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    956\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mwant to call \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mfigure.draw_without_rendering()\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m first.\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m    958\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m cbook\u001b[38;5;241m.\u001b[39m_setattr_cm(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure, dpi\u001b[38;5;241m=\u001b[39mdpi):\n\u001b[0;32m--> 959\u001b[0m     bbox, info, descent \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_get_layout\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_renderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    960\u001b[0m     x, y \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mget_unitless_position()\n\u001b[1;32m    961\u001b[0m     x, y \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mget_transform()\u001b[38;5;241m.\u001b[39mtransform((x, y))\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:378\u001b[0m, in \u001b[0;36mText._get_layout\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    375\u001b[0m ys \u001b[38;5;241m=\u001b[39m []\n\u001b[1;32m    377\u001b[0m \u001b[38;5;66;03m# Full vertical extent of font, including ascenders and descenders:\u001b[39;00m\n\u001b[0;32m--> 378\u001b[0m _, lp_h, lp_d \u001b[38;5;241m=\u001b[39m \u001b[43m_get_text_metrics_with_cache\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    379\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mlp\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_fontproperties\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    380\u001b[0m \u001b[43m    \u001b[49m\u001b[43mismath\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mTeX\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mif\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_usetex\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01melse\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mFalse\u001b[39;49;00m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdpi\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdpi\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    381\u001b[0m min_dy \u001b[38;5;241m=\u001b[39m (lp_h \u001b[38;5;241m-\u001b[39m lp_d) \u001b[38;5;241m*\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_linespacing\n\u001b[1;32m    383\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m i, line \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28menumerate\u001b[39m(lines):\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:97\u001b[0m, in \u001b[0;36m_get_text_metrics_with_cache\u001b[0;34m(renderer, text, fontprop, ismath, dpi)\u001b[0m\n\u001b[1;32m     94\u001b[0m \u001b[38;5;124;03m\"\"\"Call ``renderer.get_text_width_height_descent``, caching the results.\"\"\"\u001b[39;00m\n\u001b[1;32m     95\u001b[0m \u001b[38;5;66;03m# Cached based on a copy of fontprop so that later in-place mutations of\u001b[39;00m\n\u001b[1;32m     96\u001b[0m \u001b[38;5;66;03m# the passed-in argument do not mess up the cache.\u001b[39;00m\n\u001b[0;32m---> 97\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43m_get_text_metrics_with_cache_impl\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m     98\u001b[0m \u001b[43m    \u001b[49m\u001b[43mweakref\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mref\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mtext\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontprop\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcopy\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mismath\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdpi\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:105\u001b[0m, in \u001b[0;36m_get_text_metrics_with_cache_impl\u001b[0;34m(renderer_ref, text, fontprop, ismath, dpi)\u001b[0m\n\u001b[1;32m    101\u001b[0m \u001b[38;5;129m@functools\u001b[39m\u001b[38;5;241m.\u001b[39mlru_cache(\u001b[38;5;241m4096\u001b[39m)\n\u001b[1;32m    102\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21m_get_text_metrics_with_cache_impl\u001b[39m(\n\u001b[1;32m    103\u001b[0m         renderer_ref, text, fontprop, ismath, dpi):\n\u001b[1;32m    104\u001b[0m     \u001b[38;5;66;03m# dpi is unused, but participates in cache invalidation (via the renderer).\u001b[39;00m\n\u001b[0;32m--> 105\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mrenderer_ref\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_text_width_height_descent\u001b[49m\u001b[43m(\u001b[49m\u001b[43mtext\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontprop\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mismath\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backends/backend_agg.py:226\u001b[0m, in \u001b[0;36mRendererAgg.get_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    224\u001b[0m _api\u001b[38;5;241m.\u001b[39mcheck_in_list([\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mTeX\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;28;01mTrue\u001b[39;00m, \u001b[38;5;28;01mFalse\u001b[39;00m], ismath\u001b[38;5;241m=\u001b[39mismath)\n\u001b[1;32m    225\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mTeX\u001b[39m\u001b[38;5;124m\"\u001b[39m:\n\u001b[0;32m--> 226\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43msuper\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_text_width_height_descent\u001b[49m\u001b[43m(\u001b[49m\u001b[43ms\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mprop\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mismath\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    228\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath:\n\u001b[1;32m    229\u001b[0m     ox, oy, width, height, descent, font_image \u001b[38;5;241m=\u001b[39m \\\n\u001b[1;32m    230\u001b[0m         \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mmathtext_parser\u001b[38;5;241m.\u001b[39mparse(s, \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mdpi, prop)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backend_bases.py:641\u001b[0m, in \u001b[0;36mRendererBase.get_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    637\u001b[0m fontsize \u001b[38;5;241m=\u001b[39m prop\u001b[38;5;241m.\u001b[39mget_size_in_points()\n\u001b[1;32m    639\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mTeX\u001b[39m\u001b[38;5;124m'\u001b[39m:\n\u001b[1;32m    640\u001b[0m     \u001b[38;5;66;03m# todo: handle properties\u001b[39;00m\n\u001b[0;32m--> 641\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_texmanager\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_text_width_height_descent\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    642\u001b[0m \u001b[43m        \u001b[49m\u001b[43ms\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontsize\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m    644\u001b[0m dpi \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mpoints_to_pixels(\u001b[38;5;241m72\u001b[39m)\n\u001b[1;32m    645\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:368\u001b[0m, in \u001b[0;36mTexManager.get_text_width_height_descent\u001b[0;34m(cls, tex, fontsize, renderer)\u001b[0m\n\u001b[1;32m    366\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m tex\u001b[38;5;241m.\u001b[39mstrip() \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m'\u001b[39m:\n\u001b[1;32m    367\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m0\u001b[39m\n\u001b[0;32m--> 368\u001b[0m dvifile \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mmake_dvi\u001b[49m\u001b[43m(\u001b[49m\u001b[43mtex\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontsize\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    369\u001b[0m dpi_fraction \u001b[38;5;241m=\u001b[39m renderer\u001b[38;5;241m.\u001b[39mpoints_to_pixels(\u001b[38;5;241m1.\u001b[39m) \u001b[38;5;28;01mif\u001b[39;00m renderer \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;241m1\u001b[39m\n\u001b[1;32m    370\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m dviread\u001b[38;5;241m.\u001b[39mDvi(dvifile, \u001b[38;5;241m72\u001b[39m \u001b[38;5;241m*\u001b[39m dpi_fraction) \u001b[38;5;28;01mas\u001b[39;00m dvi:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:300\u001b[0m, in \u001b[0;36mTexManager.make_dvi\u001b[0;34m(cls, tex, fontsize)\u001b[0m\n\u001b[1;32m    298\u001b[0m     \u001b[38;5;28;01mwith\u001b[39;00m TemporaryDirectory(\u001b[38;5;28mdir\u001b[39m\u001b[38;5;241m=\u001b[39mcwd) \u001b[38;5;28;01mas\u001b[39;00m tmpdir:\n\u001b[1;32m    299\u001b[0m         tmppath \u001b[38;5;241m=\u001b[39m Path(tmpdir)\n\u001b[0;32m--> 300\u001b[0m         \u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_run_checked_subprocess\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    301\u001b[0m \u001b[43m            \u001b[49m\u001b[43m[\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mlatex\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m-interaction=nonstopmode\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m--halt-on-error\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m    302\u001b[0m \u001b[43m             \u001b[49m\u001b[38;5;124;43mf\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m--output-directory=\u001b[39;49m\u001b[38;5;132;43;01m{\u001b[39;49;00m\u001b[43mtmppath\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mname\u001b[49m\u001b[38;5;132;43;01m}\u001b[39;49;00m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m    303\u001b[0m \u001b[43m             \u001b[49m\u001b[38;5;124;43mf\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;132;43;01m{\u001b[39;49;00m\u001b[43mtexfile\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mname\u001b[49m\u001b[38;5;132;43;01m}\u001b[39;49;00m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m]\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mtex\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcwd\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    304\u001b[0m         (tmppath \u001b[38;5;241m/\u001b[39m Path(dvifile)\u001b[38;5;241m.\u001b[39mname)\u001b[38;5;241m.\u001b[39mreplace(dvifile)\n\u001b[1;32m    305\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m dvifile\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:259\u001b[0m, in \u001b[0;36mTexManager._run_checked_subprocess\u001b[0;34m(cls, command, tex, cwd)\u001b[0m\n\u001b[1;32m    255\u001b[0m     report \u001b[38;5;241m=\u001b[39m subprocess\u001b[38;5;241m.\u001b[39mcheck_output(\n\u001b[1;32m    256\u001b[0m         command, cwd\u001b[38;5;241m=\u001b[39mcwd \u001b[38;5;28;01mif\u001b[39;00m cwd \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;28mcls\u001b[39m\u001b[38;5;241m.\u001b[39mtexcache,\n\u001b[1;32m    257\u001b[0m         stderr\u001b[38;5;241m=\u001b[39msubprocess\u001b[38;5;241m.\u001b[39mSTDOUT)\n\u001b[1;32m    258\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mFileNotFoundError\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m exc:\n\u001b[0;32m--> 259\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\n\u001b[1;32m    260\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mFailed to process string with tex because \u001b[39m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m could not be \u001b[39m\u001b[38;5;124m'\u001b[39m\n\u001b[1;32m    261\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mfound\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mformat(command[\u001b[38;5;241m0\u001b[39m])) \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mexc\u001b[39;00m\n\u001b[1;32m    262\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m subprocess\u001b[38;5;241m.\u001b[39mCalledProcessError \u001b[38;5;28;01mas\u001b[39;00m exc:\n\u001b[1;32m    263\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\n\u001b[1;32m    264\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{prog}\u001b[39;00m\u001b[38;5;124m was not able to process the following string:\u001b[39m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;124m'\u001b[39m\n\u001b[1;32m    265\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{tex!r}\u001b[39;00m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;124m'\u001b[39m\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    272\u001b[0m             exc\u001b[38;5;241m=\u001b[39mexc\u001b[38;5;241m.\u001b[39moutput\u001b[38;5;241m.\u001b[39mdecode(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mutf-8\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mbackslashreplace\u001b[39m\u001b[38;5;124m'\u001b[39m))\n\u001b[1;32m    273\u001b[0m         ) \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;28mNone\u001b[39m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: Failed to process string with tex because latex could not be found"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "Failed to process string with tex because latex could not be found",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:255\u001b[0m, in \u001b[0;36mTexManager._run_checked_subprocess\u001b[0;34m(cls, command, tex, cwd)\u001b[0m\n\u001b[1;32m    254\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 255\u001b[0m     report \u001b[38;5;241m=\u001b[39m \u001b[43msubprocess\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcheck_output\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    256\u001b[0m \u001b[43m        \u001b[49m\u001b[43mcommand\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcwd\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mif\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01mis\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;129;43;01mnot\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01melse\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mtexcache\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    257\u001b[0m \u001b[43m        \u001b[49m\u001b[43mstderr\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43msubprocess\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mSTDOUT\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    258\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mFileNotFoundError\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m exc:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:421\u001b[0m, in \u001b[0;36mcheck_output\u001b[0;34m(timeout, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    419\u001b[0m     kwargs[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124minput\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m=\u001b[39m empty\n\u001b[0;32m--> 421\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mrun\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mpopenargs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mstdout\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mPIPE\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mtimeout\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mtimeout\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcheck\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43;01mTrue\u001b[39;49;00m\u001b[43m,\u001b[49m\n\u001b[1;32m    422\u001b[0m \u001b[43m           \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241m.\u001b[39mstdout\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:503\u001b[0m, in \u001b[0;36mrun\u001b[0;34m(input, capture_output, timeout, check, *popenargs, **kwargs)\u001b[0m\n\u001b[1;32m    501\u001b[0m     kwargs[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mstderr\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m=\u001b[39m PIPE\n\u001b[0;32m--> 503\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m \u001b[43mPopen\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mpopenargs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;28;01mas\u001b[39;00m process:\n\u001b[1;32m    504\u001b[0m     \u001b[38;5;28;01mtry\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:971\u001b[0m, in \u001b[0;36mPopen.__init__\u001b[0;34m(self, args, bufsize, executable, stdin, stdout, stderr, preexec_fn, close_fds, shell, cwd, env, universal_newlines, startupinfo, creationflags, restore_signals, start_new_session, pass_fds, user, group, extra_groups, encoding, errors, text, umask, pipesize)\u001b[0m\n\u001b[1;32m    968\u001b[0m             \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstderr \u001b[38;5;241m=\u001b[39m io\u001b[38;5;241m.\u001b[39mTextIOWrapper(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstderr,\n\u001b[1;32m    969\u001b[0m                     encoding\u001b[38;5;241m=\u001b[39mencoding, errors\u001b[38;5;241m=\u001b[39merrors)\n\u001b[0;32m--> 971\u001b[0m     \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_execute_child\u001b[49m\u001b[43m(\u001b[49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mexecutable\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mpreexec_fn\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mclose_fds\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    972\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mpass_fds\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43menv\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    973\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mstartupinfo\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcreationflags\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mshell\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    974\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mp2cread\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mp2cwrite\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    975\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mc2pread\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mc2pwrite\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    976\u001b[0m \u001b[43m                        \u001b[49m\u001b[43merrread\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43merrwrite\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    977\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mrestore_signals\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    978\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mgid\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mgids\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43muid\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mumask\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    979\u001b[0m \u001b[43m                        \u001b[49m\u001b[43mstart_new_session\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    980\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m:\n\u001b[1;32m    981\u001b[0m     \u001b[38;5;66;03m# Cleanup if the child failed starting.\u001b[39;00m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/subprocess.py:1847\u001b[0m, in \u001b[0;36mPopen._execute_child\u001b[0;34m(self, args, executable, preexec_fn, close_fds, pass_fds, cwd, env, startupinfo, creationflags, shell, p2cread, p2cwrite, c2pread, c2pwrite, errread, errwrite, restore_signals, gid, gids, uid, umask, start_new_session)\u001b[0m\n\u001b[1;32m   1846\u001b[0m         err_msg \u001b[38;5;241m=\u001b[39m os\u001b[38;5;241m.\u001b[39mstrerror(errno_num)\n\u001b[0;32m-> 1847\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m child_exception_type(errno_num, err_msg, err_filename)\n\u001b[1;32m   1848\u001b[0m \u001b[38;5;28;01mraise\u001b[39;00m child_exception_type(err_msg)\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'latex'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/IPython/core/formatters.py:338\u001b[0m, in \u001b[0;36mBaseFormatter.__call__\u001b[0;34m(self, obj)\u001b[0m\n\u001b[1;32m    336\u001b[0m     \u001b[38;5;28;01mpass\u001b[39;00m\n\u001b[1;32m    337\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[0;32m--> 338\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mprinter\u001b[49m\u001b[43m(\u001b[49m\u001b[43mobj\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    339\u001b[0m \u001b[38;5;66;03m# Finally look for special method names\u001b[39;00m\n\u001b[1;32m    340\u001b[0m method \u001b[38;5;241m=\u001b[39m get_real_method(obj, \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mprint_method)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/IPython/core/pylabtools.py:152\u001b[0m, in \u001b[0;36mprint_figure\u001b[0;34m(fig, fmt, bbox_inches, base64, **kwargs)\u001b[0m\n\u001b[1;32m    149\u001b[0m     \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mmatplotlib\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mbackend_bases\u001b[39;00m \u001b[38;5;28;01mimport\u001b[39;00m FigureCanvasBase\n\u001b[1;32m    150\u001b[0m     FigureCanvasBase(fig)\n\u001b[0;32m--> 152\u001b[0m \u001b[43mfig\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcanvas\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mprint_figure\u001b[49m\u001b[43m(\u001b[49m\u001b[43mbytes_io\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkw\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    153\u001b[0m data \u001b[38;5;241m=\u001b[39m bytes_io\u001b[38;5;241m.\u001b[39mgetvalue()\n\u001b[1;32m    154\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m fmt \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124msvg\u001b[39m\u001b[38;5;124m'\u001b[39m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backend_bases.py:2338\u001b[0m, in \u001b[0;36mFigureCanvasBase.print_figure\u001b[0;34m(self, filename, dpi, facecolor, edgecolor, orientation, format, bbox_inches, pad_inches, bbox_extra_artists, backend, **kwargs)\u001b[0m\n\u001b[1;32m   2332\u001b[0m     renderer \u001b[38;5;241m=\u001b[39m _get_renderer(\n\u001b[1;32m   2333\u001b[0m         \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure,\n\u001b[1;32m   2334\u001b[0m         functools\u001b[38;5;241m.\u001b[39mpartial(\n\u001b[1;32m   2335\u001b[0m             print_method, orientation\u001b[38;5;241m=\u001b[39morientation)\n\u001b[1;32m   2336\u001b[0m     )\n\u001b[1;32m   2337\u001b[0m     \u001b[38;5;28;01mwith\u001b[39;00m \u001b[38;5;28mgetattr\u001b[39m(renderer, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m_draw_disabled\u001b[39m\u001b[38;5;124m\"\u001b[39m, nullcontext)():\n\u001b[0;32m-> 2338\u001b[0m         \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   2340\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m bbox_inches:\n\u001b[1;32m   2341\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m bbox_inches \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtight\u001b[39m\u001b[38;5;124m\"\u001b[39m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:95\u001b[0m, in \u001b[0;36m_finalize_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m     93\u001b[0m \u001b[38;5;129m@wraps\u001b[39m(draw)\n\u001b[1;32m     94\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mdraw_wrapper\u001b[39m(artist, renderer, \u001b[38;5;241m*\u001b[39margs, \u001b[38;5;241m*\u001b[39m\u001b[38;5;241m*\u001b[39mkwargs):\n\u001b[0;32m---> 95\u001b[0m     result \u001b[38;5;241m=\u001b[39m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     96\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m renderer\u001b[38;5;241m.\u001b[39m_rasterizing:\n\u001b[1;32m     97\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstop_rasterizing()\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/figure.py:3125\u001b[0m, in \u001b[0;36mFigure.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3122\u001b[0m         \u001b[38;5;66;03m# ValueError can occur when resizing a window.\u001b[39;00m\n\u001b[1;32m   3124\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mpatch\u001b[38;5;241m.\u001b[39mdraw(renderer)\n\u001b[0;32m-> 3125\u001b[0m \u001b[43mmimage\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_draw_list_compositing_images\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3126\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43martists\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msuppressComposite\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   3128\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m sfig \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39msubfigs:\n\u001b[1;32m   3129\u001b[0m     sfig\u001b[38;5;241m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/image.py:131\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m not_composite \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m has_images:\n\u001b[1;32m    130\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m a \u001b[38;5;129;01min\u001b[39;00m artists:\n\u001b[0;32m--> 131\u001b[0m         \u001b[43ma\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    133\u001b[0m     \u001b[38;5;66;03m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    134\u001b[0m     image_group \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axes/_base.py:3066\u001b[0m, in \u001b[0;36m_AxesBase.draw\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m   3063\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m artists_rasterized:\n\u001b[1;32m   3064\u001b[0m     _draw_rasterized(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure, artists_rasterized, renderer)\n\u001b[0;32m-> 3066\u001b[0m \u001b[43mmimage\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_draw_list_compositing_images\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3067\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43martists\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msuppressComposite\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   3069\u001b[0m renderer\u001b[38;5;241m.\u001b[39mclose_group(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124maxes\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m   3070\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mstale \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mFalse\u001b[39;00m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/image.py:131\u001b[0m, in \u001b[0;36m_draw_list_compositing_images\u001b[0;34m(renderer, parent, artists, suppress_composite)\u001b[0m\n\u001b[1;32m    129\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m not_composite \u001b[38;5;129;01mor\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m has_images:\n\u001b[1;32m    130\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m a \u001b[38;5;129;01min\u001b[39;00m artists:\n\u001b[0;32m--> 131\u001b[0m         \u001b[43ma\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    132\u001b[0m \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    133\u001b[0m     \u001b[38;5;66;03m# Composite any adjacent images together\u001b[39;00m\n\u001b[1;32m    134\u001b[0m     image_group \u001b[38;5;241m=\u001b[39m []\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/artist.py:72\u001b[0m, in \u001b[0;36mallow_rasterization.<locals>.draw_wrapper\u001b[0;34m(artist, renderer)\u001b[0m\n\u001b[1;32m     69\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m     70\u001b[0m         renderer\u001b[38;5;241m.\u001b[39mstart_filter()\n\u001b[0;32m---> 72\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mdraw\u001b[49m\u001b[43m(\u001b[49m\u001b[43martist\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     73\u001b[0m \u001b[38;5;28;01mfinally\u001b[39;00m:\n\u001b[1;32m     74\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m artist\u001b[38;5;241m.\u001b[39mget_agg_filter() \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axis.py:1372\u001b[0m, in \u001b[0;36mAxis.draw\u001b[0;34m(self, renderer, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1369\u001b[0m renderer\u001b[38;5;241m.\u001b[39mopen_group(\u001b[38;5;18m__name__\u001b[39m, gid\u001b[38;5;241m=\u001b[39m\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mget_gid())\n\u001b[1;32m   1371\u001b[0m ticks_to_draw \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_update_ticks()\n\u001b[0;32m-> 1372\u001b[0m tlb1, tlb2 \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_get_ticklabel_bboxes\u001b[49m\u001b[43m(\u001b[49m\u001b[43mticks_to_draw\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1374\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks_to_draw:\n\u001b[1;32m   1375\u001b[0m     tick\u001b[38;5;241m.\u001b[39mdraw(renderer)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axis.py:1299\u001b[0m, in \u001b[0;36mAxis._get_ticklabel_bboxes\u001b[0;34m(self, ticks, renderer)\u001b[0m\n\u001b[1;32m   1297\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m renderer \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m   1298\u001b[0m     renderer \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure\u001b[38;5;241m.\u001b[39m_get_renderer()\n\u001b[0;32m-> 1299\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m ([tick\u001b[38;5;241m.\u001b[39mlabel1\u001b[38;5;241m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1300\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel1\u001b[38;5;241m.\u001b[39mget_visible()],\n\u001b[1;32m   1301\u001b[0m         [tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1302\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_visible()])\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/axis.py:1299\u001b[0m, in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m   1297\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m renderer \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m:\n\u001b[1;32m   1298\u001b[0m     renderer \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure\u001b[38;5;241m.\u001b[39m_get_renderer()\n\u001b[0;32m-> 1299\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m ([\u001b[43mtick\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mlabel1\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_window_extent\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1300\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel1\u001b[38;5;241m.\u001b[39mget_visible()],\n\u001b[1;32m   1301\u001b[0m         [tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_window_extent(renderer)\n\u001b[1;32m   1302\u001b[0m          \u001b[38;5;28;01mfor\u001b[39;00m tick \u001b[38;5;129;01min\u001b[39;00m ticks \u001b[38;5;28;01mif\u001b[39;00m tick\u001b[38;5;241m.\u001b[39mlabel2\u001b[38;5;241m.\u001b[39mget_visible()])\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:959\u001b[0m, in \u001b[0;36mText.get_window_extent\u001b[0;34m(self, renderer, dpi)\u001b[0m\n\u001b[1;32m    954\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\n\u001b[1;32m    955\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mCannot get window extent of text w/o renderer. You likely \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    956\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mwant to call \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mfigure.draw_without_rendering()\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m first.\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m    958\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m cbook\u001b[38;5;241m.\u001b[39m_setattr_cm(\u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mfigure, dpi\u001b[38;5;241m=\u001b[39mdpi):\n\u001b[0;32m--> 959\u001b[0m     bbox, info, descent \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_get_layout\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_renderer\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    960\u001b[0m     x, y \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mget_unitless_position()\n\u001b[1;32m    961\u001b[0m     x, y \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mget_transform()\u001b[38;5;241m.\u001b[39mtransform((x, y))\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:378\u001b[0m, in \u001b[0;36mText._get_layout\u001b[0;34m(self, renderer)\u001b[0m\n\u001b[1;32m    375\u001b[0m ys \u001b[38;5;241m=\u001b[39m []\n\u001b[1;32m    377\u001b[0m \u001b[38;5;66;03m# Full vertical extent of font, including ascenders and descenders:\u001b[39;00m\n\u001b[0;32m--> 378\u001b[0m _, lp_h, lp_d \u001b[38;5;241m=\u001b[39m \u001b[43m_get_text_metrics_with_cache\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    379\u001b[0m \u001b[43m    \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mlp\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_fontproperties\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    380\u001b[0m \u001b[43m    \u001b[49m\u001b[43mismath\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mTeX\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mif\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_usetex\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01melse\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mFalse\u001b[39;49;00m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdpi\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mfigure\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdpi\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    381\u001b[0m min_dy \u001b[38;5;241m=\u001b[39m (lp_h \u001b[38;5;241m-\u001b[39m lp_d) \u001b[38;5;241m*\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_linespacing\n\u001b[1;32m    383\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m i, line \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28menumerate\u001b[39m(lines):\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:97\u001b[0m, in \u001b[0;36m_get_text_metrics_with_cache\u001b[0;34m(renderer, text, fontprop, ismath, dpi)\u001b[0m\n\u001b[1;32m     94\u001b[0m \u001b[38;5;124;03m\"\"\"Call ``renderer.get_text_width_height_descent``, caching the results.\"\"\"\u001b[39;00m\n\u001b[1;32m     95\u001b[0m \u001b[38;5;66;03m# Cached based on a copy of fontprop so that later in-place mutations of\u001b[39;00m\n\u001b[1;32m     96\u001b[0m \u001b[38;5;66;03m# the passed-in argument do not mess up the cache.\u001b[39;00m\n\u001b[0;32m---> 97\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43m_get_text_metrics_with_cache_impl\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m     98\u001b[0m \u001b[43m    \u001b[49m\u001b[43mweakref\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mref\u001b[49m\u001b[43m(\u001b[49m\u001b[43mrenderer\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mtext\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontprop\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mcopy\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mismath\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mdpi\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/text.py:105\u001b[0m, in \u001b[0;36m_get_text_metrics_with_cache_impl\u001b[0;34m(renderer_ref, text, fontprop, ismath, dpi)\u001b[0m\n\u001b[1;32m    101\u001b[0m \u001b[38;5;129m@functools\u001b[39m\u001b[38;5;241m.\u001b[39mlru_cache(\u001b[38;5;241m4096\u001b[39m)\n\u001b[1;32m    102\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21m_get_text_metrics_with_cache_impl\u001b[39m(\n\u001b[1;32m    103\u001b[0m         renderer_ref, text, fontprop, ismath, dpi):\n\u001b[1;32m    104\u001b[0m     \u001b[38;5;66;03m# dpi is unused, but participates in cache invalidation (via the renderer).\u001b[39;00m\n\u001b[0;32m--> 105\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mrenderer_ref\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_text_width_height_descent\u001b[49m\u001b[43m(\u001b[49m\u001b[43mtext\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontprop\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mismath\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backends/backend_agg.py:226\u001b[0m, in \u001b[0;36mRendererAgg.get_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    224\u001b[0m _api\u001b[38;5;241m.\u001b[39mcheck_in_list([\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mTeX\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;28;01mTrue\u001b[39;00m, \u001b[38;5;28;01mFalse\u001b[39;00m], ismath\u001b[38;5;241m=\u001b[39mismath)\n\u001b[1;32m    225\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mTeX\u001b[39m\u001b[38;5;124m\"\u001b[39m:\n\u001b[0;32m--> 226\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43msuper\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_text_width_height_descent\u001b[49m\u001b[43m(\u001b[49m\u001b[43ms\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mprop\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mismath\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    228\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath:\n\u001b[1;32m    229\u001b[0m     ox, oy, width, height, descent, font_image \u001b[38;5;241m=\u001b[39m \\\n\u001b[1;32m    230\u001b[0m         \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mmathtext_parser\u001b[38;5;241m.\u001b[39mparse(s, \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mdpi, prop)\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/backend_bases.py:641\u001b[0m, in \u001b[0;36mRendererBase.get_text_width_height_descent\u001b[0;34m(self, s, prop, ismath)\u001b[0m\n\u001b[1;32m    637\u001b[0m fontsize \u001b[38;5;241m=\u001b[39m prop\u001b[38;5;241m.\u001b[39mget_size_in_points()\n\u001b[1;32m    639\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mTeX\u001b[39m\u001b[38;5;124m'\u001b[39m:\n\u001b[1;32m    640\u001b[0m     \u001b[38;5;66;03m# todo: handle properties\u001b[39;00m\n\u001b[0;32m--> 641\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_texmanager\u001b[49m\u001b[43m(\u001b[49m\u001b[43m)\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget_text_width_height_descent\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    642\u001b[0m \u001b[43m        \u001b[49m\u001b[43ms\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontsize\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrenderer\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m    644\u001b[0m dpi \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mpoints_to_pixels(\u001b[38;5;241m72\u001b[39m)\n\u001b[1;32m    645\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m ismath:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:368\u001b[0m, in \u001b[0;36mTexManager.get_text_width_height_descent\u001b[0;34m(cls, tex, fontsize, renderer)\u001b[0m\n\u001b[1;32m    366\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m tex\u001b[38;5;241m.\u001b[39mstrip() \u001b[38;5;241m==\u001b[39m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m'\u001b[39m:\n\u001b[1;32m    367\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m0\u001b[39m\n\u001b[0;32m--> 368\u001b[0m dvifile \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mmake_dvi\u001b[49m\u001b[43m(\u001b[49m\u001b[43mtex\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfontsize\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    369\u001b[0m dpi_fraction \u001b[38;5;241m=\u001b[39m renderer\u001b[38;5;241m.\u001b[39mpoints_to_pixels(\u001b[38;5;241m1.\u001b[39m) \u001b[38;5;28;01mif\u001b[39;00m renderer \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;241m1\u001b[39m\n\u001b[1;32m    370\u001b[0m \u001b[38;5;28;01mwith\u001b[39;00m dviread\u001b[38;5;241m.\u001b[39mDvi(dvifile, \u001b[38;5;241m72\u001b[39m \u001b[38;5;241m*\u001b[39m dpi_fraction) \u001b[38;5;28;01mas\u001b[39;00m dvi:\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:300\u001b[0m, in \u001b[0;36mTexManager.make_dvi\u001b[0;34m(cls, tex, fontsize)\u001b[0m\n\u001b[1;32m    298\u001b[0m     \u001b[38;5;28;01mwith\u001b[39;00m TemporaryDirectory(\u001b[38;5;28mdir\u001b[39m\u001b[38;5;241m=\u001b[39mcwd) \u001b[38;5;28;01mas\u001b[39;00m tmpdir:\n\u001b[1;32m    299\u001b[0m         tmppath \u001b[38;5;241m=\u001b[39m Path(tmpdir)\n\u001b[0;32m--> 300\u001b[0m         \u001b[38;5;28;43mcls\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_run_checked_subprocess\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m    301\u001b[0m \u001b[43m            \u001b[49m\u001b[43m[\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mlatex\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m-interaction=nonstopmode\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m--halt-on-error\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m    302\u001b[0m \u001b[43m             \u001b[49m\u001b[38;5;124;43mf\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m--output-directory=\u001b[39;49m\u001b[38;5;132;43;01m{\u001b[39;49;00m\u001b[43mtmppath\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mname\u001b[49m\u001b[38;5;132;43;01m}\u001b[39;49;00m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m    303\u001b[0m \u001b[43m             \u001b[49m\u001b[38;5;124;43mf\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;132;43;01m{\u001b[39;49;00m\u001b[43mtexfile\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mname\u001b[49m\u001b[38;5;132;43;01m}\u001b[39;49;00m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m]\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mtex\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mcwd\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mcwd\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    304\u001b[0m         (tmppath \u001b[38;5;241m/\u001b[39m Path(dvifile)\u001b[38;5;241m.\u001b[39mname)\u001b[38;5;241m.\u001b[39mreplace(dvifile)\n\u001b[1;32m    305\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m dvifile\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/matplotlib/texmanager.py:259\u001b[0m, in \u001b[0;36mTexManager._run_checked_subprocess\u001b[0;34m(cls, command, tex, cwd)\u001b[0m\n\u001b[1;32m    255\u001b[0m     report \u001b[38;5;241m=\u001b[39m subprocess\u001b[38;5;241m.\u001b[39mcheck_output(\n\u001b[1;32m    256\u001b[0m         command, cwd\u001b[38;5;241m=\u001b[39mcwd \u001b[38;5;28;01mif\u001b[39;00m cwd \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;28mcls\u001b[39m\u001b[38;5;241m.\u001b[39mtexcache,\n\u001b[1;32m    257\u001b[0m         stderr\u001b[38;5;241m=\u001b[39msubprocess\u001b[38;5;241m.\u001b[39mSTDOUT)\n\u001b[1;32m    258\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mFileNotFoundError\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m exc:\n\u001b[0;32m--> 259\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\n\u001b[1;32m    260\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mFailed to process string with tex because \u001b[39m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m could not be \u001b[39m\u001b[38;5;124m'\u001b[39m\n\u001b[1;32m    261\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mfound\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mformat(command[\u001b[38;5;241m0\u001b[39m])) \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01mexc\u001b[39;00m\n\u001b[1;32m    262\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m subprocess\u001b[38;5;241m.\u001b[39mCalledProcessError \u001b[38;5;28;01mas\u001b[39;00m exc:\n\u001b[1;32m    263\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\n\u001b[1;32m    264\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{prog}\u001b[39;00m\u001b[38;5;124m was not able to process the following string:\u001b[39m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;124m'\u001b[39m\n\u001b[1;32m    265\u001b[0m         \u001b[38;5;124m'\u001b[39m\u001b[38;5;132;01m{tex!r}\u001b[39;00m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;124m'\u001b[39m\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    272\u001b[0m             exc\u001b[38;5;241m=\u001b[39mexc\u001b[38;5;241m.\u001b[39moutput\u001b[38;5;241m.\u001b[39mdecode(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mutf-8\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mbackslashreplace\u001b[39m\u001b[38;5;124m'\u001b[39m))\n\u001b[1;32m    273\u001b[0m         ) \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;28mNone\u001b[39m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: Failed to process string with tex because latex could not be found"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "##### 可调整参数：\n",
    "name = \"init\"\n",
    "sample_size = 10000\n",
    "\n",
    "\n",
    "sigma = np.load(sigma_matrix_path) ## 你实际的sigma参数\n",
    "\n",
    "def kernel(h1, h2, nu, l):\n",
    "    return np.exp(-(h1 - h2) ** nu / (2 * l))\n",
    "\n",
    "\n",
    "def cov_matrix(seq_length, nu, l):\n",
    "    # 计算核矩阵和随机噪声矩阵的Kronecker积\n",
    "    K = np.zeros((seq_length, seq_length), dtype=np.float64)\n",
    "    for i in range(seq_length):\n",
    "        for j in range(seq_length):\n",
    "            K[i, j] = kernel(i, j, nu, l)\n",
    "\n",
    "    return np.kron(K,sigma)\n",
    "\n",
    "\n",
    "\n",
    "def get_matrix_from_samples(data_source):\n",
    "\n",
    "\n",
    "    data = np.load(data_source)\n",
    "    indices = np.random.choice(data.shape[0], size=sample_size, replace=False)### 实际sample size\n",
    "    data = data[indices]\n",
    "    N, T, D=data.shape\n",
    "\n",
    "    x = data.reshape(N,-1) ## (N, T*D)\n",
    "    var = np.cov(x.T)\n",
    "    return var\n",
    "N_list=[16,32,64,128,256]\n",
    "Colors=[f\"C{i}\" for i in range(10)]\n",
    "\n",
    "n_list=[1000,3200,10000,32000,100000]\n",
    "relative_err_all=[]\n",
    "r1=1\n",
    "nu=2\n",
    "l=64\n",
    "\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rcParams['text.latex.preamble'] = r'\\usepackage{amsmath}'\n",
    "plt.rcParams['font.family'] = 'serif'\n",
    "plt.rcParams['font.serif'] = ['Computer Modern']\n",
    "\n",
    "for N_idx,N in zip(range(len(N_list)),N_list): ## 不同的N\n",
    "    relative_err_to_num_train = []\n",
    "    relative_std_to_num_train = []\n",
    "    mat_truth = cov_matrix(N,nu,l)\n",
    "    Fnorm2=np.linalg.norm(mat_truth, ord='fro')**2\n",
    "\n",
    "    for num_train_data in tqdm(n_list):\n",
    "        relerror_repeat=[]\n",
    "        for r in range(5):\n",
    "\n",
    "\n",
    "            sample_source = f\"./video_samples_rebuttal/sample_gridtest_n={num_train_data}_v={nu}_l=64_N={N}_r={r}_ep=19_10000.npy\" ## 要可视化which one\n",
    "            train_source = train_data_path + f\"/data_videos_n={num_train_data}_l=64_nu=2_N={N}_r={r}.npy\"\n",
    "\n",
    "\n",
    "            \n",
    "            #mat_hat_train = get_matrix_from_samples(train_source)\n",
    "            \n",
    "            \n",
    "            for _ in range(r1):\n",
    "                mat_hat_empirical = get_matrix_from_samples(sample_source)\n",
    "                relative_error = np.linalg.norm(mat_hat_empirical-mat_truth, ord='fro')**2/Fnorm2\n",
    "                #relative_error_emp=np.linalg.norm(mat_hat_train-mat_truth, ord='fro')**2/np.linalg.norm(mat_truth, ord='fro')**2\n",
    "                # print(relative_error)\n",
    "                relerror_repeat.append(min(relative_error,0.05))\n",
    "            #relative_err_to_num_train_emp.append(relative_error)\n",
    "        relative_err_to_num_train.append(np.array(relerror_repeat).mean())\n",
    "        relative_std_to_num_train.append(np.array(relerror_repeat).std())\n",
    "    relative_err_to_num_train=np.array(relative_err_to_num_train)\n",
    "    relative_std_to_num_train=np.array(relative_std_to_num_train)\n",
    "    relative_err_to_num_train=np.minimum(1e-1,relative_err_to_num_train)\n",
    "    #plt.plot(n_list,emp_err_list[N_idx]/np.sqrt(np.minimum(n_list,10000)/10000), label=f'N={N}',c=Colors[N_idx],ls=\"--\")\n",
    "    plt.plot(n_list,relative_err_to_num_train, label=f'N={N}',c=Colors[N_idx])\n",
    "    plt.fill_between(n_list,relative_err_to_num_train-relative_std_to_num_train/2.5,relative_err_to_num_train+relative_std_to_num_train/2.5, alpha=0.5,color=Colors[N_idx])\n",
    "    relative_err_all.append(relative_err_to_num_train)\n",
    "plt.yscale(\"log\")     \n",
    "plt.xscale(\"log\")   \n",
    "plt.legend()\n",
    "plt.xlabel('n')\n",
    "plt.ylabel('relative error')\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 100/100 [00:05<00:00, 18.96it/s]\n",
      "100%|██████████| 100/100 [00:10<00:00,  9.38it/s]\n",
      "100%|██████████| 100/100 [00:22<00:00,  4.45it/s]\n",
      "100%|██████████| 100/100 [00:43<00:00,  2.27it/s]\n",
      "100%|██████████| 100/100 [01:36<00:00,  1.04it/s]\n",
      "100%|██████████| 100/100 [03:59<00:00,  2.40s/it]\n"
     ]
    }
   ],
   "source": [
    "emp_err_list=[]\n",
    "N_list=[16,32,64,128,256,512]\n",
    "sample_size = 10000\n",
    "\n",
    "def get_matrix_from_samples(data_source):\n",
    "\n",
    "\n",
    "    data = np.load(data_source)\n",
    "    indices = np.random.choice(data.shape[0], size=sample_size, replace=False)### 实际sample size\n",
    "    data = data[indices]\n",
    "    N, T, D=data.shape\n",
    "\n",
    "    x = data.reshape(N,-1) ## (N, T*D)\n",
    "    var = np.cov(x.T)\n",
    "    return var\n",
    "\n",
    "for N_idx,N in zip(range(len(N_list)),N_list): ## 不同的N\n",
    "    train_source = train_data_path + f\"/data_videos_n={100000}_l=64_nu=2_N={N}_r=0.npy\"\n",
    "    mat_truth = cov_matrix(N,nu,l)\n",
    "    relative_err_to_num_train_emp=[]\n",
    "    for re in tqdm(range(100)):\n",
    "        mat_hat_train = get_matrix_from_samples(train_source)\n",
    "        relative_error_emp=np.linalg.norm(mat_hat_train-mat_truth, ord='fro')**2/np.linalg.norm(mat_truth, ord='fro')**2\n",
    "        relative_err_to_num_train_emp.append(relative_error_emp)\n",
    "    emp_err_list.append(np.array(relative_err_to_num_train_emp).mean())\n",
    "    \n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.0008259070007629922,\n",
       " 0.0012212824789891064,\n",
       " 0.0022577667704639227,\n",
       " 0.004164449507151733,\n",
       " 0.008169596673406932,\n",
       " 0.01611265608458412]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "emp_err_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n"
     ]
    }
   ],
   "source": [
    "emp_err_list=[]\n",
    "for N_idx in range(len(N_list)):\n",
    "    print(N_idx)\n",
    "    emp_err_list.append(sum(relative_err_to_num_train_emp[5+N_idx*1000:5+N_idx*1000+1000])/1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "emp_err_list=np.array(emp_err_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 6286,
     "status": "ok",
     "timestamp": 1731500094570,
     "user": {
      "displayName": "Guo Kaku",
      "userId": "02675505726646425289"
     },
     "user_tz": -480
    },
    "id": "TFRiPbScck2v",
    "outputId": "84e74b9d-8835-429e-f4ca-e9d60e92122d"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "763.9789102836463\n"
     ]
    }
   ],
   "source": [
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "##### 可调整参数：\n",
    "name = \"init\"\n",
    "sample_size = 1000\n",
    "\n",
    "\n",
    "sigma = np.load(sigma_matrix_path) ## 你实际的sigma参数\n",
    "\n",
    "def kernel(h1, h2, nu, l):\n",
    "    return np.exp(-(h1 - h2) ** nu / (2 * l))\n",
    "\n",
    "\n",
    "def cov_matrix(seq_length, nu, l):\n",
    "    # 计算核矩阵和随机噪声矩阵的Kronecker积\n",
    "    K = np.zeros((seq_length, seq_length), dtype=cp.float64)\n",
    "    for i in range(seq_length):\n",
    "        for j in range(seq_length):\n",
    "            K[i, j] = kernel(i, j, nu, l)\n",
    "\n",
    "    return np.kron(K,sigma)\n",
    "\n",
    "\n",
    "\n",
    "def get_matrix_from_samples(data_source):\n",
    "\n",
    "\n",
    "    data = np.load(data_source)\n",
    "    indices = np.random.choice(data.shape[0], size=sample_size, replace=False)### 实际sample size\n",
    "    data = data[indices]\n",
    "    N, T, D=data.shape\n",
    "\n",
    "    x = data.reshape(N,-1) ## (N, T*D)\n",
    "    x_mean = x.mean(axis=0)\n",
    "    x_diff =x-x_mean\n",
    "    return np.mean(np.einsum('na,nb->nab', x_diff, x_diff),axis=0)\n",
    "\n",
    "for l in [64]:  ### 可以加更多\n",
    "    for nu in [2]:  ### 可以加更多\n",
    "        for num_train_data in [100000]:\n",
    "            for N in [128]: ## 不同的N\n",
    "\n",
    "                sample_source = f\"./video_samples/sample_{name}/sample_l{l}_nu{nu}_N{N}_num{num_train_data}/sample_{sample_size}.npy\" ## 要可视化which one\n",
    "                train_source = train_data_path + f\"data_videos_l{l}_nu{nu}_N{N}_num{num_train_data}.npy\"\n",
    "\n",
    "                mat_hat_empirical = get_matrix_from_samples(sample_source)\n",
    "                mat_hat_train = get_matrix_from_samples(train_source)\n",
    "                mat_truth = cov_matrix(N,nu,l)\n",
    "\n",
    "                relative_error = np.linalg.norm(mat_hat_empirical-mat_truth, ord='fro')**2/np.linalg.norm(mat_hat_train-mat_truth, ord='fro')**2\n",
    "                print(relative_error)\n",
    "\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "authorship_tag": "ABX9TyO/cYbKBefgpL4H+zvn8TEO",
   "collapsed_sections": [
    "TvvDB6ahguCF",
    "XzcYkj7heC4B",
    "tWbDU2zWicXh",
    "cBfIxgz4ifZ6",
    "c79YX2jhiZ7Z",
    "qbPrHSA4jRde",
    "OkI8C4Z63s4i"
   ],
   "gpuType": "L4",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "051de8bef77a4c15adc2b0c09ac1651f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "30f53a330dce482781d742cf8819714c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "40be6977334c4a9a9433a2cfa04377e2": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "42cf674552bc429bbb47923792654635": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatProgressModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatProgressModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "ProgressView",
      "bar_style": "success",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_bd2cb3bc230d4a5d992f37015335a4bd",
      "max": 1000,
      "min": 0,
      "orientation": "horizontal",
      "style": "IPY_MODEL_72910de2c47940dea5395c2491e92a70",
      "value": 1000
     }
    },
    "609f940ac2af4e64b796dafd3fdb9e0d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_b363a580224f40c4bce8634437c00ce0",
      "placeholder": "​",
      "style": "IPY_MODEL_40be6977334c4a9a9433a2cfa04377e2",
      "value": "100%"
     }
    },
    "72910de2c47940dea5395c2491e92a70": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "ProgressStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "ProgressStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "bar_color": null,
      "description_width": ""
     }
    },
    "b363a580224f40c4bce8634437c00ce0": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "bd16c846a94e4f758eef4ffcbe22f866": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "bd2cb3bc230d4a5d992f37015335a4bd": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d66378185b784e1cac981dce6c7c9e94": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_609f940ac2af4e64b796dafd3fdb9e0d",
       "IPY_MODEL_42cf674552bc429bbb47923792654635",
       "IPY_MODEL_eabc302fdbbf4c299119897e89cbcba3"
      ],
      "layout": "IPY_MODEL_bd16c846a94e4f758eef4ffcbe22f866"
     }
    },
    "eabc302fdbbf4c299119897e89cbcba3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HTMLModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HTMLModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HTMLView",
      "description": "",
      "description_tooltip": null,
      "layout": "IPY_MODEL_051de8bef77a4c15adc2b0c09ac1651f",
      "placeholder": "​",
      "style": "IPY_MODEL_30f53a330dce482781d742cf8819714c",
      "value": " 1000/1000 [02:29&lt;00:00,  6.69it/s]"
     }
    }
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> DiT/Model.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.
# --------------------------------------------------------
# References:
# GLIDE: https://github.com/openai/glide-text2im
# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py
# --------------------------------------------------------

import torch
import torch.nn as nn
import numpy as np
import math
import pdb
from timm.models.vision_transformer import PatchEmbed, Attention, Mlp


def modulate(x, shift, scale):
    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)


#################################################################################
#               Embedding Layers for Timesteps and Class Labels                 #
#################################################################################

class TimestepEmbedder(nn.Module):
    """
    Embeds scalar timesteps into vector representations.
    """
    def __init__(self, hidden_size, frequency_embedding_size=256):
        super().__init__()
        self.mlp = nn.Sequential(
            nn.Linear(frequency_embedding_size, hidden_size, bias=True),
            nn.SiLU(),
            nn.Linear(hidden_size, hidden_size, bias=True),
        )
        self.frequency_embedding_size = frequency_embedding_size

    @staticmethod
    def timestep_embedding(t, dim, max_period=10000):
        """
        Create sinusoidal timestep embeddings.
        :param t: a 1-D Tensor of N indices, one per batch element.
                          These may be fractional.
        :param dim: the dimension of the output.
        :param max_period: controls the minimum frequency of the embeddings.
        :return: an (N, D) Tensor of positional embeddings.
        """
        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py
        half = dim // 2
        freqs = torch.exp(
            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half
        ).to(device=t.device)
        args = t[:, None].float() * freqs[None]
        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)
        if dim % 2:
            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)
        return embedding

    def forward(self, t):
        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)
        t_emb = self.mlp(t_freq)
        return t_emb


class LabelEmbedder(nn.Module):
    """
    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.
    """
    def __init__(self, num_classes, hidden_size, dropout_prob):
        super().__init__()
        use_cfg_embedding = dropout_prob > 0
        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)
        self.num_classes = num_classes
        self.dropout_prob = dropout_prob

    def token_drop(self, labels, force_drop_ids=None):
        """
        Drops labels to enable classifier-free guidance.
        """
        if force_drop_ids is None:
            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob
            # print('drop',drop_ids)
        else:
            drop_ids = force_drop_ids == 1
        # print('drop2',labels)
        labels = torch.where(drop_ids, self.num_classes, labels)
        # print('drop3',labels)
        return labels

    def forward(self, labels, train, force_drop_ids=None):
        use_dropout = self.dropout_prob > 0
        if (train and use_dropout) or (force_drop_ids is not None):
            labels = self.token_drop(labels, force_drop_ids)
        embeddings = self.embedding_table(labels)
        return embeddings


#################################################################################
#                                 Core DiT Model                                #
#################################################################################



class DiTBlock(nn.Module):
    """
    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.
    """
    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):
        super().__init__()
        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)
        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        mlp_hidden_dim = int(hidden_size * mlp_ratio)
        approx_gelu = lambda: nn.GELU(approximate="tanh")
        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)
        self.adaLN_modulation = nn.Sequential(
            nn.SiLU(),
            nn.Linear(hidden_size, 6 * hidden_size, bias=True)
        )

    def forward(self, x, c):
        #pdb.set_trace()
        if test_iter>6000:
            pdb.set_trace()
        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)
        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))
        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))
        test_iter+=1
        return x


class FinalLayer(nn.Module):
    """
    The final layer of DiT.
    """
    def __init__(self, hidden_size, patch_size, out_channels):
        super().__init__()
        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)
        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)
        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)
        self.adaLN_modulation = nn.Sequential(
            nn.SiLU(),
            nn.Linear(hidden_size, 2 * hidden_size, bias=True)
        )

    def forward(self, x, c):
        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)
        x = modulate(self.norm_final(x), shift, scale)
        x = self.linear(x)
        return x

class TemporalPatchEmbedding(nn.Module):
    def __init__(self, input_size, hidden_size, bias=True):
        super(TemporalPatchEmbedding, self).__init__()
        self.linear = nn.Linear(input_size, hidden_size, bias=bias)

    def forward(self, x):
        # 输入 x 的形状：[batch_size, seq_len, input_size]

        # 将输入 x 变形为 [batch_size * seq_len, input_size]
        N,T,D=x.shape
        x = x.view(-1, D)
        # print('a',x.shape)
        # 应用 Linear 层
        x = self.linear(x)
        # print('b',x.shape)
        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]
        x = x.view(N, T, x.shape[-1])
        # print('c',x.shape)
        return x


class DiT(nn.Module):
    """
    Diffusion model with a Transformer backbone.
    """
    def __init__(
        self,
        input_size=32,
        patch_size=2,
        in_channels=4,
        hidden_size=1152,
        depth=28,
        num_heads=16,
        mlp_ratio=4.0,
        class_dropout_prob=0.1,
        num_classes=1000,
        learn_sigma=True,
        seq_length=128,
    ):
        super().__init__()
        self.learn_sigma = learn_sigma
        self.in_channels = 1
        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels
        # print('out',self.out_channels)
        self.patch_size = patch_size
        self.num_heads = num_heads
        self.hidden_size = hidden_size
        

        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)
        
        #Test
        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size//2, bias=True)    
        self.t_embedder = TimestepEmbedder(hidden_size)
        
        
        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)
        self.num_patches = seq_length ## [N,T,D] no T
        # Will use fixed sin-cos embedding:
        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size//2), requires_grad=False)

        self.blocks = nn.ModuleList([
            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)
        ])
        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)
        self.initialize_weights()

    def initialize_weights(self):
        # Initialize transformer layers:
        def _basic_init(module):
            if isinstance(module, nn.Linear):
                torch.nn.init.xavier_uniform_(module.weight)
                if module.bias is not None:
                    nn.init.constant_(module.bias, 0)
        self.apply(_basic_init)

        # Initialize (and freeze) pos_embed by sin-cos embedding:
        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size//2)
        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))
        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))

        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):
        # w = self.x_embedder.proj.weight.data
        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))
        # nn.init.constant_(self.x_embedder.proj.bias, 0)
        w = self.x_embedder.linear.weight.data
        b = self.x_embedder.linear.bias.data
        nn.init.xavier_uniform_(w)
        nn.init.constant_(b, 0)

        # Initialize label embedding table:
        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)

        # Initialize timestep embedding MLP:
        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)
        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)

        # Zero-out adaLN modulation layers in DiT blocks:
        for block in self.blocks:
            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)
            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)

        # Zero-out output layers:
        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)
        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)
        nn.init.constant_(self.final_layer.linear.weight, 0)
        nn.init.constant_(self.final_layer.linear.bias, 0)

    def unpatchify(self, x):
        """
        x: (N, T, patch_size**2 * C)
        imgs: (N, H, W, C)
        """
        # print('unp',x.shape)
        p = self.num_patches

        # B, T, C = x.shape

        # x = x.reshape(shape=(x.shape[0], p, p))
        # x = torch.einsum('nhwpqc->nchpwq', x)
        # imgs = x.reshape(shape=(B, C, T))
        # return imgs
        return x

    def forward(self, x, t, y):
        """
        Forward pass of DiT.
        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)
        t: (N,) tensor of diffusion timesteps
        y: (N,) tensor of class labels
        """
        # print('f1',x.shape)
        #print(self.x_embedder(x).shape,self.pos_embed.shape)
        x_embed=self.x_embedder(x)
        #print(x_embed.shape,self.pos_embed.shape)
        
        x = torch.cat([x_embed,self.pos_embed.expand(x_embed.shape[0],-1,-1)],dim=-1) 
        
        
        # (N, T, D), where T = H * W / patch_size ** 2
        # print('f2',x.shape)
        t = self.t_embedder(t)                   # (N, D)
        # print('f3',t.shape)
        y = self.y_embedder(y, self.training)    # (N, D)
        # print('f4',y.shape)
        c = t + y                                # (N, D)
        # print('f5',torch.abs(x[0]).mean())
        for (i,block) in enumerate(self.blocks):
            x = block(x, c)                      # (N, T, D)
            # print(f'f6_{i}',torch.abs(x[0]).mean())
        # print('f6',x.shape)
        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)
        # print('f7',x.shape)
        # print('f7',torch.abs(x[0]).mean())
        x = self.unpatchify(x)                   # (N, out_channels, H, W)
        # print('f8',x.shape)
        # print('f8',torch.abs(x[0]).mean())
        return x

    def forward_with_cfg(self, x, t, y, cfg_scale):
        """
        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.
        """
        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb
        half = x[: len(x) // 2]
        combined = torch.cat([half, half], dim=0)
        model_out = self.forward(combined, t, y)
        # print('0000',model_out.shape)
        # For exact reproducibility reasons, we apply classifier-free guidance on only
        # three channels by default. The standard approach to cfg applies it to all channels.
        # This can be done by uncommenting the following line and commenting-out the line following that.
        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]
        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]
        # print('1111',eps.shape,rest.shape)
        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)
        # print('2222',cond_eps.shape,uncond_eps.shape)
        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)
        # print('3333',half_eps.shape)
        eps = torch.cat([half_eps, half_eps], dim=0)
        return torch.cat([eps, rest], dim=2)


#################################################################################
#                   Sine/Cosine Positional Embedding Functions                  #
#################################################################################
# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py

def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):
    """
    grid_size: int of the grid height and width
    return:
    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)
    """
    grid_h = np.arange(grid_size, dtype=np.float32)
    grid_w = np.arange(grid_size, dtype=np.float32)
    grid = np.meshgrid(grid_w, grid_h)  # here w goes first
    grid = np.stack(grid, axis=0)

    grid = grid.reshape([2, 1, grid_size, grid_size])
    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)
    if cls_token and extra_tokens > 0:
        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)
    return pos_embed


def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):
    assert embed_dim % 2 == 0

    # use half of dimensions to encode grid_h
    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)
    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)

    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)
    return emb


def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):
    """
    embed_dim: output dimension for each position
    pos: a list of positions to be encoded: size (M,)
    out: (M, D)
    """
    assert embed_dim % 2 == 0
    omega = np.arange(embed_dim // 2, dtype=np.float64)
    omega /= embed_dim / 2.
    omega = 1. / 10000**omega  # (D/2,)

    pos = pos.reshape(-1)  # (M,)
    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product

    emb_sin = np.sin(out) # (M, D/2)
    emb_cos = np.cos(out) # (M, D/2)

    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)
    return emb

def get_1d_sincos_pos_embed(seq_length, hidden_size):
    """
    seq_length: 长度为 seq_length 的序列
    hidden_size: 每个时间点的向量维度
    return:
    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]
    """
    assert hidden_size % 2 == 0, "hidden_size must be even for sin-cos encoding"
    omega = np.arange(hidden_size // 2, dtype=np.float64)
    omega /= hidden_size / 2.
    omega = 1. / 10000 ** omega  # (D/2,)

    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度
    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product

    emb_sin = np.sin(out)  # (seq_length, D/2)
    emb_cos = np.cos(out)  # (seq_length, D/2)

    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)
    return pos_embed



#################################################################################
#                                   DiT Configs                                  #
#################################################################################

def DiT_XL_2(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)

def DiT_XL_4(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)

def DiT_XL_8(**kwargs):
    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)

def DiT_L_2(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)

def DiT_L_4(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)

def DiT_L_8(**kwargs):
    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)

def DiT_B_2(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)

def DiT_B_4(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)

def DiT_B_8(**kwargs):
    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)

def DiT_S_2(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)

def DiT_S_4(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)

def DiT_S_8(**kwargs):
    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)

def DiT_P_8(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=16, **kwargs)


def DiT_PD_8_N32(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)

def DiT_PD_8_N32(**kwargs):
    return DiT(depth=12, hidden_size=16, patch_size=8, num_heads=4, seq_length=32, **kwargs)

def DiT_PD_8_N128(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)

def DiT_PD_8_N512(**kwargs):
    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)



DiT_models = {
    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,
    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,
    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,
    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,
    'DiT-P/8':  DiT_P_8,   'DiT-PD/8_N=32':  DiT_PD_8_N32, 'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=512':  DiT_PD_8_N512
}

# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.

"""
Functions for downloading pre-trained DiT models
"""
from torchvision.datasets.utils import download_url
import torch
import os


pretrained_models = {'DiT-XL-2-512x512.pt', 'DiT-XL-2-256x256.pt'}


def find_model(model_name):
    """
    Finds a pre-trained DiT model, downloading it if necessary. Alternatively, loads a model from a local path.
    """
    if model_name in pretrained_models:  # Find/download our pre-trained DiT checkpoints
        return download_model(model_name)
    else:  # Load a custom DiT checkpoint:
        assert os.path.isfile(model_name), f'Could not find DiT checkpoint at {model_name}'
        checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)
        print('ok')
        # if "ema" in checkpoint:  # supports checkpoints from train.py
        #     checkpoint = checkpoint["ema"]
        checkpoint = checkpoint["model"]
        return checkpoint


def download_model(model_name):
    """
    Downloads a pre-trained DiT model from the web.
    """
    assert model_name in pretrained_models
    local_path = f'pretrained_models/{model_name}'
    if not os.path.isfile(local_path):
        os.makedirs('pretrained_models', exist_ok=True)
        web_path = f'https://dl.fbaipublicfiles.com/DiT/models/{model_name}'
        download_url(web_path, 'pretrained_models')
    model = torch.load(local_path, map_location=lambda storage, loc: storage)
    return model


# if __name__ == "__main__":
#     # Download all DiT checkpoints
#     for model in pretrained_models:
#         download_model(model)
#     print('Done.')

class ArgsDict:
    def __init__(self, args_dict):
        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。
        super().__init__()
        self.__dict__.update(args_dict)

    def __getattr__(self, name):
        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。
        return self.__dict__.get(name, None)

    def __getstate__(self):
        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。
        return self.__dict__.copy()
    
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.

# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.

"""
Sample new images from a pre-trained DiT.
"""
import torch
torch.backends.cuda.matmul.allow_tf32 = True
torch.backends.cudnn.allow_tf32 = True
from torchvision.utils import save_image
from diffusers.models import AutoencoderKL
import argparse
import logging

os.chdir("./")



def sample_main(args):
    # Setup PyTorch:
    torch.manual_seed(args.seed)
    torch.set_grad_enabled(False)
    device = "cuda" if torch.cuda.is_available() else "cpu"

    if args.ckpt is None:
        assert args.model == "DiT-XL/2", "Only DiT-XL/2 models are available for auto-download."
        assert args.image_size in [256, 512]
        assert args.num_classes == 1000

    # Load model:
    latent_size=args.image_size
    model = DiT_models[args.model](
        input_size=args.image_size,
        num_classes=args.num_classes
    ).to(device)
    # Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:
    ckpt_path = args.ckpt or f"DiT-XL-2-{args.image_size}x{args.image_size}.pt"
    state_dict = find_model(ckpt_path)
    model.load_state_dict(state_dict)
    model.eval()  # important!
    diffusion = create_diffusion(str(args.num_sampling_steps))
    # vae = AutoencoderKL.from_pretrained(f"stabilityai/sd-vae-ft-{args.vae}").to(device)

    # Labels to condition the model with (feel free to change):
    class_labels = [0]*args.sample_size

    # Create sampling noise:
    n = len(class_labels)
    # z = torch.randn(n, 4, latent_size, latent_size, device=device)
    z = torch.randn(n,  args.seq_length, args.image_size, device=device)
    y = torch.tensor(class_labels, device=device)

    # Setup classifier-free guidance:
    z = torch.cat([z, z], 0)
    y_null = torch.tensor([1000] * n, device=device)
    y = torch.cat([y, y_null], 0)
    model_kwargs = dict(y=y, cfg_scale=args.cfg_scale)

    # Sample images:
    # print('z',z.shape,'y',y.shape,'y_null',y_null.shape)
    samples = diffusion.p_sample_loop(
        model.forward_with_cfg, z.shape, z, clip_denoised=False, model_kwargs=model_kwargs, progress=True, device=device
    )
    print('sample',samples.shape)
    

    samples, _ = samples.chunk(2, dim=0)  # Remove null class samples
    print('sample2',samples.shape)
    # samples = vae.decode(samples / 0.18215).sample

    # Save and display images:
    # save_image(samples, "sample.png", nrow=4, normalize=True, value_range=(-1, 1))
    file_path=args.result_path+f'/sample_{args.name}_{n}.npy'
    np.save(file_path, samples.cpu().numpy())
    
    print(f"sample results saved to {file_path}")
    



##################################################################3
      #  diffusion utils
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import torch as th
import numpy as np


def normal_kl(mean1, logvar1, mean2, logvar2):
    """
    Compute the KL divergence between two gaussians.
    Shapes are automatically broadcasted, so batches can be compared to
    scalars, among other use cases.
    """
    tensor = None
    for obj in (mean1, logvar1, mean2, logvar2):
        if isinstance(obj, th.Tensor):
            tensor = obj
            break
    assert tensor is not None, "at least one argument must be a Tensor"

    # Force variances to be Tensors. Broadcasting helps convert scalars to
    # Tensors, but it does not work for th.exp().
    logvar1, logvar2 = [
        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)
        for x in (logvar1, logvar2)
    ]

    return 0.5 * (
        -1.0
        + logvar2
        - logvar1
        + th.exp(logvar1 - logvar2)
        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)
    )


def approx_standard_normal_cdf(x):
    """
    A fast approximation of the cumulative distribution function of the
    standard normal.
    """
    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))


def continuous_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a continuous Gaussian distribution.
    :param x: the targets
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    normalized_x = centered_x * inv_stdv
    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)
    return log_probs


def discretized_gaussian_log_likelihood(x, *, means, log_scales):
    """
    Compute the log-likelihood of a Gaussian distribution discretizing to a
    given image.
    :param x: the target images. It is assumed that this was uint8 values,
              rescaled to the range [-1, 1].
    :param means: the Gaussian mean Tensor.
    :param log_scales: the Gaussian log stddev Tensor.
    :return: a tensor like x of log probabilities (in nats).
    """
    assert x.shape == means.shape == log_scales.shape
    centered_x = x - means
    inv_stdv = th.exp(-log_scales)
    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)
    cdf_plus = approx_standard_normal_cdf(plus_in)
    min_in = inv_stdv * (centered_x - 1.0 / 255.0)
    cdf_min = approx_standard_normal_cdf(min_in)
    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))
    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))
    cdf_delta = cdf_plus - cdf_min
    log_probs = th.where(
        x < -0.999,
        log_cdf_plus,
        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),
    )
    assert log_probs.shape == x.shape
    return log_probs


##################################################################3
      #  Gaussian Diffusion
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py


import math

import numpy as np
import torch as th
import enum



def mean_flat(tensor):
    """
    Take the mean over all non-batch dimensions.
    """
    return tensor.mean(dim=list(range(1, len(tensor.shape))))


class ModelMeanType(enum.Enum):
    """
    Which type of output the model predicts.
    """

    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}
    START_X = enum.auto()  # the model predicts x_0
    EPSILON = enum.auto()  # the model predicts epsilon


class ModelVarType(enum.Enum):
    """
    What is used as the model's output variance.
    The LEARNED_RANGE option has been added to allow the model to predict
    values between FIXED_SMALL and FIXED_LARGE, making its job easier.
    """

    LEARNED = enum.auto()
    FIXED_SMALL = enum.auto()
    FIXED_LARGE = enum.auto()
    LEARNED_RANGE = enum.auto()


class LossType(enum.Enum):
    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)
    RESCALED_MSE = (
        enum.auto()
    )  # use raw MSE loss (with RESCALED_KL when learning variances)
    KL = enum.auto()  # use the variational lower-bound
    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB

    def is_vb(self):
        return self == LossType.KL or self == LossType.RESCALED_KL


def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):
    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    warmup_time = int(num_diffusion_timesteps * warmup_frac)
    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)
    return betas


def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):
    """
    This is the deprecated API for creating beta schedules.
    See get_named_beta_schedule() for the new library of schedules.
    """
    if beta_schedule == "quad":
        betas = (
            np.linspace(
                beta_start ** 0.5,
                beta_end ** 0.5,
                num_diffusion_timesteps,
                dtype=np.float64,
            )
            ** 2
        )
    elif beta_schedule == "linear":
        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "warmup10":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)
    elif beta_schedule == "warmup50":
        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)
    elif beta_schedule == "const":
        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)
    elif beta_schedule == "jsd":  # 1/T, 1/(T-1), 1/(T-2), ..., 1
        betas = 1.0 / np.linspace(
            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64
        )
    else:
        raise NotImplementedError(beta_schedule)
    assert betas.shape == (num_diffusion_timesteps,)
    return betas


def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):
    """
    Get a pre-defined beta schedule for the given name.
    The beta schedule library consists of beta schedules which remain similar
    in the limit of num_diffusion_timesteps.
    Beta schedules may be added, but should not be removed or changed once
    they are committed to maintain backwards compatibility.
    """
    if schedule_name == "linear":
        # Linear schedule from Ho et al, extended to work for any number of
        # diffusion steps.
        scale = 1000 / num_diffusion_timesteps
        return get_beta_schedule(
            "linear",
            beta_start=scale * 0.0001,
            beta_end=scale * 0.02,
            num_diffusion_timesteps=num_diffusion_timesteps,
        )
    elif schedule_name == "squaredcos_cap_v2":
        return betas_for_alpha_bar(
            num_diffusion_timesteps,
            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,
        )
    else:
        raise NotImplementedError(f"unknown beta schedule: {schedule_name}")


def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):
    """
    Create a beta schedule that discretizes the given alpha_t_bar function,
    which defines the cumulative product of (1-beta) over time from t = [0,1].
    :param num_diffusion_timesteps: the number of betas to produce.
    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and
                      produces the cumulative product of (1-beta) up to that
                      part of the diffusion process.
    :param max_beta: the maximum beta to use; use values lower than 1 to
                     prevent singularities.
    """
    betas = []
    for i in range(num_diffusion_timesteps):
        t1 = i / num_diffusion_timesteps
        t2 = (i + 1) / num_diffusion_timesteps
        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))
    return np.array(betas)


class GaussianDiffusion:
    """
    Utilities for training and sampling diffusion models.
    Original ported from this codebase:
    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42
    :param betas: a 1-D numpy array of betas for each diffusion timestep,
                  starting at T and going to 1.
    """

    def __init__(
        self,
        *,
        betas,
        model_mean_type,
        model_var_type,
        loss_type
    ):

        self.model_mean_type = model_mean_type
        self.model_var_type = model_var_type
        self.loss_type = loss_type

        # Use float64 for accuracy.
        betas = np.array(betas, dtype=np.float64)
        self.betas = betas
        assert len(betas.shape) == 1, "betas must be 1-D"
        assert (betas > 0).all() and (betas <= 1).all()

        self.num_timesteps = int(betas.shape[0])

        alphas = 1.0 - betas
        self.alphas_cumprod = np.cumprod(alphas, axis=0)
        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])
        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)
        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)

        # calculations for diffusion q(x_t | x_{t-1}) and others
        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)
        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)
        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)
        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)
        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)

        # calculations for posterior q(x_{t-1} | x_t, x_0)
        self.posterior_variance = (
            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain
        self.posterior_log_variance_clipped = np.log(
            np.append(self.posterior_variance[1], self.posterior_variance[1:])
        ) if len(self.posterior_variance) > 1 else np.array([])

        self.posterior_mean_coef1 = (
            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)
        )
        self.posterior_mean_coef2 = (
            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)
        )

    def q_mean_variance(self, x_start, t):
        """
        Get the distribution q(x_t | x_0).
        :param x_start: the [N x C x ...] tensor of noiseless inputs.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :return: A tuple (mean, variance, log_variance), all of x_start's shape.
        """
        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)
        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)
        return mean, variance, log_variance

    def q_sample(self, x_start, t, noise=None):
        """
        Diffuse the data for a given number of diffusion steps.
        In other words, sample from q(x_t | x_0).
        :param x_start: the initial data batch.
        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.
        :param noise: if specified, the split-out normal noise.
        :return: A noisy version of x_start.
        """
        if noise is None:
            noise = th.randn_like(x_start)
        assert noise.shape == x_start.shape
        return (
            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start
            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise
        )

    def q_posterior_mean_variance(self, x_start, x_t, t):
        """
        Compute the mean and variance of the diffusion posterior:
            q(x_{t-1} | x_t, x_0)
        """
        assert x_start.shape == x_t.shape
        posterior_mean = (
            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start
            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t
        )
        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)
        posterior_log_variance_clipped = _extract_into_tensor(
            self.posterior_log_variance_clipped, t, x_t.shape
        )
        assert (
            posterior_mean.shape[0]
            == posterior_variance.shape[0]
            == posterior_log_variance_clipped.shape[0]
            == x_start.shape[0]
        )
        return posterior_mean, posterior_variance, posterior_log_variance_clipped

    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):
        """
        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of
        the initial x, x_0.
        :param model: the model, which takes a signal and a batch of timesteps
                      as input.
        :param x: the [N x C x ...] tensor at time t.
        :param t: a 1-D Tensor of timesteps.
        :param clip_denoised: if True, clip the denoised signal into [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample. Applies before
            clip_denoised.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict with the following keys:
                 - 'mean': the model mean output.
                 - 'variance': the model variance output.
                 - 'log_variance': the log of 'variance'.
                 - 'pred_xstart': the prediction for x_0.
        """
        if model_kwargs is None:
            model_kwargs = {}
        # print("p_mean_variance")
        B, C = x.shape[:2]
        assert t.shape == (B,)
        # print("p_mean_variance1")
        # print(x.shape,t.shape)
        # print('aaa',x.shape)
        model_output = model(x, t, **model_kwargs)
        # print('p_mv',torch.abs(model_output[0]).mean())
        # print("p_mean_variance2")
        # print('000',model_output.shape)
        if isinstance(model_output, tuple):
            model_output, extra = model_output
        else:
            extra = None
        # print("p_mean_variance3")
        # print('model_output',model_output.shape)
        B,T,D=x.shape
        # print('iii',x.shape)
        # print('222',model_output.shape)
        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:
            assert model_output.shape == (B, T , 2*D)
            model_output, model_var_values = th.split(model_output, D, dim=2)
            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)
            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)
            # The model_var_values is [-1, 1] for [min_var, max_var].
            frac = (model_var_values + 1) / 2
            model_log_variance = frac * max_log + (1 - frac) * min_log
            model_variance = th.exp(model_log_variance)
        else:
            model_variance, model_log_variance = {
                # for fixedlarge, we set the initial (log-)variance like so
                # to get a better decoder log likelihood.
                ModelVarType.FIXED_LARGE: (
                    np.append(self.posterior_variance[1], self.betas[1:]),
                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),
                ),
                ModelVarType.FIXED_SMALL: (
                    self.posterior_variance,
                    self.posterior_log_variance_clipped,
                ),
            }[self.model_var_type]
            model_variance = _extract_into_tensor(model_variance, t, x.shape)
            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)

        def process_xstart(x):
            if denoised_fn is not None:
                x = denoised_fn(x)
            if clip_denoised:
                return x.clamp(-1, 1)
            return x

        if self.model_mean_type == ModelMeanType.START_X:
            pred_xstart = process_xstart(model_output)
        else:
            pred_xstart = process_xstart(
                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)
            )
        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)
        # print('mean',model_mean.shape)
        # print('p_mv2',torch.abs(model_mean).mean())
        

        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape
        return {
            "mean": model_mean,
            "variance": model_variance,
            "log_variance": model_log_variance,
            "pred_xstart": pred_xstart,
            "extra": extra,
        }

    def _predict_xstart_from_eps(self, x_t, t, eps):
        assert x_t.shape == eps.shape
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t
            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps
        )

    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):
        return (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)

    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute the mean for the previous step, given a function cond_fn that
        computes the gradient of a conditional log probability with respect to
        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to
        condition on y.
        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).
        """
        gradient = cond_fn(x, t, **model_kwargs)
        new_mean = p_mean_var["mean"].float() + p_mean_var["variance"] * gradient.float()
        return new_mean

    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):
        """
        Compute what the p_mean_variance output would have been, should the
        model's score function be conditioned by cond_fn.
        See condition_mean() for details on cond_fn.
        Unlike condition_mean(), this instead uses the conditioning strategy
        from Song et al (2020).
        """
        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)

        eps = self._predict_eps_from_xstart(x, t, p_mean_var["pred_xstart"])
        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)

        out = p_mean_var.copy()
        out["pred_xstart"] = self._predict_xstart_from_eps(x, t, eps)
        out["mean"], _, _ = self.q_posterior_mean_variance(x_start=out["pred_xstart"], x_t=x, t=t)
        return out

    def p_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
    ):
        """
        Sample x_{t-1} from the model at the given timestep.
        :param model: the model to sample from.
        :param x: the current tensor at x_{t-1}.
        :param t: the value of t, starting at 0 for the first diffusion step.
        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - 'sample': a random sample from the model.
                 - 'pred_xstart': a prediction of x_0.
        """
        # print("p_sample")
        
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        print("mean_var",x.shape,out["mean"].shape,out["variance"].shape,out["log_variance"].shape)
        # print("p_sample1")
        noise = th.randn_like(x)
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        # print("p_sample2")
        if cond_fn is not None:
            out["mean"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)
            
        sample = out["mean"] + nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise
        print('p_sample',torch.abs(out["mean"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out["log_variance"]) * noise).mean())
        # print("p_sample3")
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def p_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model.
        :param model: the model module.
        :param shape: the shape of the samples, (N, C, H, W).
        :param noise: if specified, the noise from the encoder to sample.
                      Should be of the same shape as `shape`.
        :param clip_denoised: if True, clip x_start predictions to [-1, 1].
        :param denoised_fn: if not None, a function which applies to the
            x_start prediction before it is used to sample.
        :param cond_fn: if not None, this is a gradient function that acts
                        similarly to the model.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param device: if specified, the device to create the samples on.
                       If not specified, use a model parameter's device.
        :param progress: if True, show a tqdm progress bar.
        :return: a non-differentiable batch of samples.
        """
        final = None
        for sample in self.p_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
        ):
            final = sample
        return final["sample"]

    def p_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
    ):
        """
        Generate samples from the model and yield intermediate samples from
        each timestep of diffusion.
        Arguments are the same as p_sample_loop().
        Returns a generator over dicts, where each dict is the return value of
        p_sample().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)
        # print("p_sample_loop_progressive")
        print("indices",indices)
        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            # print(f"p_sample_loop_progressive {i}")
            with th.no_grad():
                out = self.p_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                )
                print('loop_pro',torch.abs(out["sample"][0]).mean())
                yield out
                img = out["sample"]

    def ddim_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t-1} from the model using DDIM.
        Same usage as p_sample().
        """
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)

        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = self._predict_eps_from_xstart(x, t, out["pred_xstart"])

        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)
        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)
        sigma = (
            eta
            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))
            * th.sqrt(1 - alpha_bar / alpha_bar_prev)
        )
        # Equation 12.
        noise = th.randn_like(x)
        mean_pred = (
            out["pred_xstart"] * th.sqrt(alpha_bar_prev)
            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps
        )
        nonzero_mask = (
            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))
        )  # no noise when t == 0
        sample = mean_pred + nonzero_mask * sigma * noise
        return {"sample": sample, "pred_xstart": out["pred_xstart"]}

    def ddim_reverse_sample(
        self,
        model,
        x,
        t,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        eta=0.0,
    ):
        """
        Sample x_{t+1} from the model using DDIM reverse ODE.
        """
        assert eta == 0.0, "Reverse ODE only for deterministic path"
        out = self.p_mean_variance(
            model,
            x,
            t,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            model_kwargs=model_kwargs,
        )
        if cond_fn is not None:
            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)
        # Usually our model outputs epsilon, but we re-derive it
        # in case we used x_start or x_prev prediction.
        eps = (
            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x
            - out["pred_xstart"]
        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)
        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)

        # Equation 12. reversed
        mean_pred = out["pred_xstart"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps

        return {"sample": mean_pred, "pred_xstart": out["pred_xstart"]}

    def ddim_sample_loop(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Generate samples from the model using DDIM.
        Same usage as p_sample_loop().
        """
        final = None
        for sample in self.ddim_sample_loop_progressive(
            model,
            shape,
            noise=noise,
            clip_denoised=clip_denoised,
            denoised_fn=denoised_fn,
            cond_fn=cond_fn,
            model_kwargs=model_kwargs,
            device=device,
            progress=progress,
            eta=eta,
        ):
            final = sample
        return final["sample"]

    def ddim_sample_loop_progressive(
        self,
        model,
        shape,
        noise=None,
        clip_denoised=True,
        denoised_fn=None,
        cond_fn=None,
        model_kwargs=None,
        device=None,
        progress=False,
        eta=0.0,
    ):
        """
        Use DDIM to sample from the model and yield intermediate samples from
        each timestep of DDIM.
        Same usage as p_sample_loop_progressive().
        """
        if device is None:
            device = next(model.parameters()).device
        assert isinstance(shape, (tuple, list))
        if noise is not None:
            img = noise
        else:
            img = th.randn(*shape, device=device)
        indices = list(range(self.num_timesteps))[::-1]

        if progress:
            # Lazy import so that we don't depend on tqdm.
            from tqdm.auto import tqdm

            indices = tqdm(indices)

        for i in indices:
            t = th.tensor([i] * shape[0], device=device)
            with th.no_grad():
                out = self.ddim_sample(
                    model,
                    img,
                    t,
                    clip_denoised=clip_denoised,
                    denoised_fn=denoised_fn,
                    cond_fn=cond_fn,
                    model_kwargs=model_kwargs,
                    eta=eta,
                )
                yield out
                img = out["sample"]

    def _vb_terms_bpd(
            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None
    ):
        """
        Get a term for the variational lower-bound.
        The resulting units are bits (rather than nats, as one might expect).
        This allows for comparison to other papers.
        :return: a dict with the following keys:
                 - 'output': a shape [N] tensor of NLLs or KLs.
                 - 'pred_xstart': the x_0 predictions.
        """
        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(
            x_start=x_start, x_t=x_t, t=t
        )

        out = self.p_mean_variance(
            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs
        )
        kl = normal_kl(
            true_mean, true_log_variance_clipped, out["mean"], out["log_variance"]
        )
        kl = mean_flat(kl) / np.log(2.0)

        decoder_nll = -discretized_gaussian_log_likelihood(
            x_start, means=out["mean"], log_scales=0.5 * out["log_variance"]
        )
        assert decoder_nll.shape == x_start.shape
        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)

        # At the first timestep return the decoder NLL,
        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))
        output = th.where((t == 0), decoder_nll, kl)
        return {"output": output, "pred_xstart": out["pred_xstart"]}

    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):
        """
        Compute training losses for a single timestep.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param t: a batch of timestep indices.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :param noise: if specified, the specific Gaussian noise to try to remove.
        :return: a dict with the key "loss" containing a tensor of shape [N].
                 Some mean or variance settings may also have other keys.
        """
        if model_kwargs is None:
            model_kwargs = {}
        if noise is None:
            noise = th.randn_like(x_start)
        x_t = self.q_sample(x_start, t, noise=noise)

        terms = {}

        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:
            terms["loss"] = self._vb_terms_bpd(
                model=model,
                x_start=x_start,
                x_t=x_t,
                t=t,
                clip_denoised=False,
                model_kwargs=model_kwargs,
            )["output"]
            if self.loss_type == LossType.RESCALED_KL:
                terms["loss"] *= self.num_timesteps
        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:
            model_output = model(x_t, t, **model_kwargs)

            if self.model_var_type in [
                ModelVarType.LEARNED,
                ModelVarType.LEARNED_RANGE,
            ]:
                B, T, D = x_t.shape
                assert model_output.shape == (B, T, 2*D)
                model_output, model_var_values = th.split(model_output, D, dim=2)
                # Learn the variance using the variational bound, but don't let
                # it affect our mean prediction.
                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)
                # print('fro',frozen_out.shape)
                terms["vb"] = self._vb_terms_bpd(
                    model=lambda *args, r=frozen_out: r,
                    x_start=x_start,
                    x_t=x_t,
                    t=t,
                    clip_denoised=False,
                )["output"]
                # print("here")
                if self.loss_type == LossType.RESCALED_MSE:
                    # Divide by 1000 for equivalence with initial implementation.
                    # Without a factor of 1/1000, the VB term hurts the MSE term.
                    terms["vb"] *= self.num_timesteps / 1000.0
            target = {
                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(
                    x_start=x_start, x_t=x_t, t=t
                )[0],
                ModelMeanType.START_X: x_start,
                ModelMeanType.EPSILON: noise,
            }[self.model_mean_type]
            assert model_output.shape == target.shape == x_start.shape
            terms["mse"] = mean_flat((target - model_output) ** 2)
            if "vb" in terms:
                terms["loss"] = terms["mse"] + terms["vb"]
            else:
                terms["loss"] = terms["mse"]
        else:
            raise NotImplementedError(self.loss_type)

        return terms

    def _prior_bpd(self, x_start):
        """
        Get the prior KL term for the variational lower-bound, measured in
        bits-per-dim.
        This term can't be optimized, as it only depends on the encoder.
        :param x_start: the [N x C x ...] tensor of inputs.
        :return: a batch of [N] KL values (in bits), one per batch element.
        """
        batch_size = x_start.shape[0]
        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)
        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)
        kl_prior = normal_kl(
            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0
        )
        return mean_flat(kl_prior) / np.log(2.0)

    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):
        """
        Compute the entire variational lower-bound, measured in bits-per-dim,
        as well as other related quantities.
        :param model: the model to evaluate loss on.
        :param x_start: the [N x C x ...] tensor of inputs.
        :param clip_denoised: if True, clip denoised samples.
        :param model_kwargs: if not None, a dict of extra keyword arguments to
            pass to the model. This can be used for conditioning.
        :return: a dict containing the following keys:
                 - total_bpd: the total variational lower-bound, per batch element.
                 - prior_bpd: the prior term in the lower-bound.
                 - vb: an [N x T] tensor of terms in the lower-bound.
                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.
                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.
        """
        device = x_start.device
        batch_size = x_start.shape[0]

        vb = []
        xstart_mse = []
        mse = []
        for t in list(range(self.num_timesteps))[::-1]:
            t_batch = th.tensor([t] * batch_size, device=device)
            noise = th.randn_like(x_start)
            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)
            # Calculate VLB term at the current timestep
            with th.no_grad():
                out = self._vb_terms_bpd(
                    model,
                    x_start=x_start,
                    x_t=x_t,
                    t=t_batch,
                    clip_denoised=clip_denoised,
                    model_kwargs=model_kwargs,
                )
            vb.append(out["output"])
            xstart_mse.append(mean_flat((out["pred_xstart"] - x_start) ** 2))
            eps = self._predict_eps_from_xstart(x_t, t_batch, out["pred_xstart"])
            mse.append(mean_flat((eps - noise) ** 2))

        vb = th.stack(vb, dim=1)
        xstart_mse = th.stack(xstart_mse, dim=1)
        mse = th.stack(mse, dim=1)

        prior_bpd = self._prior_bpd(x_start)
        total_bpd = vb.sum(dim=1) + prior_bpd
        return {
            "total_bpd": total_bpd,
            "prior_bpd": prior_bpd,
            "vb": vb,
            "xstart_mse": xstart_mse,
            "mse": mse,
        }


def _extract_into_tensor(arr, timesteps, broadcast_shape):
    """
    Extract values from a 1-D numpy array for a batch of indices.
    :param arr: the 1-D numpy array.
    :param timesteps: a tensor of indices into the array to extract.
    :param broadcast_shape: a larger shape of K dimensions with the batch
                            dimension equal to the length of timesteps.
    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.
    """
    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()
    while len(res.shape) < len(broadcast_shape):
        res = res[..., None]
    return res + th.zeros(broadcast_shape, device=timesteps.device)



##################################################################3
      #  respace
##################################################################3

# Modified from OpenAI's diffusion repos
#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py
#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion
#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py

import numpy as np
import torch as th



def space_timesteps(num_timesteps, section_counts):
    """
    Create a list of timesteps to use from an original diffusion process,
    given the number of timesteps we want to take from equally-sized portions
    of the original process.
    For example, if there's 300 timesteps and the section counts are [10,15,20]
    then the first 100 timesteps are strided to be 10 timesteps, the second 100
    are strided to be 15 timesteps, and the final 100 are strided to be 20.
    If the stride is a string starting with "ddim", then the fixed striding
    from the DDIM paper is used, and only one section is allowed.
    :param num_timesteps: the number of diffusion steps in the original
                          process to divide up.
    :param section_counts: either a list of numbers, or a string containing
                           comma-separated numbers, indicating the step count
                           per section. As a special case, use "ddimN" where N
                           is a number of steps to use the striding from the
                           DDIM paper.
    :return: a set of diffusion steps from the original process to use.
    """
    if isinstance(section_counts, str):
        if section_counts.startswith("ddim"):
            desired_count = int(section_counts[len("ddim") :])
            for i in range(1, num_timesteps):
                if len(range(0, num_timesteps, i)) == desired_count:
                    return set(range(0, num_timesteps, i))
            raise ValueError(
                f"cannot create exactly {num_timesteps} steps with an integer stride"
            )
        section_counts = [int(x) for x in section_counts.split(",")]
    size_per = num_timesteps // len(section_counts)
    extra = num_timesteps % len(section_counts)
    start_idx = 0
    all_steps = []
    for i, section_count in enumerate(section_counts):
        size = size_per + (1 if i < extra else 0)
        if size < section_count:
            raise ValueError(
                f"cannot divide section of {size} steps into {section_count}"
            )
        if section_count <= 1:
            frac_stride = 1
        else:
            frac_stride = (size - 1) / (section_count - 1)
        cur_idx = 0.0
        taken_steps = []
        for _ in range(section_count):
            taken_steps.append(start_idx + round(cur_idx))
            cur_idx += frac_stride
        all_steps += taken_steps
        start_idx += size
    return set(all_steps)


class SpacedDiffusion(GaussianDiffusion):
    """
    A diffusion process which can skip steps in a base diffusion process.
    :param use_timesteps: a collection (sequence or set) of timesteps from the
                          original diffusion process to retain.
    :param kwargs: the kwargs to create the base diffusion process.
    """

    def __init__(self, use_timesteps, **kwargs):
        self.use_timesteps = set(use_timesteps)
        self.timestep_map = []
        self.original_num_steps = len(kwargs["betas"])

        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa
        last_alpha_cumprod = 1.0
        new_betas = []
        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):
            if i in self.use_timesteps:
                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)
                last_alpha_cumprod = alpha_cumprod
                self.timestep_map.append(i)
        kwargs["betas"] = np.array(new_betas)
        super().__init__(**kwargs)

    def p_mean_variance(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)

    def training_losses(
        self, model, *args, **kwargs
    ):  # pylint: disable=signature-differs
        return super().training_losses(self._wrap_model(model), *args, **kwargs)

    def condition_mean(self, cond_fn, *args, **kwargs):
        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)

    def condition_score(self, cond_fn, *args, **kwargs):
        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)

    def _wrap_model(self, model):
        if isinstance(model, _WrappedModel):
            return model
        return _WrappedModel(
            model, self.timestep_map, self.original_num_steps
        )

    def _scale_timesteps(self, t):
        # Scaling is done by the wrapped model.
        return t


class _WrappedModel:
    def __init__(self, model, timestep_map, original_num_steps):
        self.model = model
        self.timestep_map = timestep_map
        # self.rescale_timesteps = rescale_timesteps
        self.original_num_steps = original_num_steps

    def __call__(self, x, ts, **kwargs):
        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)
        new_ts = map_tensor[ts]
        # if self.rescale_timesteps:
        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)
        return self.model(x, new_ts, **kwargs)


##################################################################3
      #  init
##################################################################3

def create_diffusion(
    timestep_respacing,
    noise_schedule="linear",
    use_kl=False,
    sigma_small=False,
    predict_xstart=False,
    learn_sigma=True,
    rescale_learned_sigmas=False,
    diffusion_steps=1000
):
    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)
    if use_kl:
        loss_type = LossType.RESCALED_KL
    elif rescale_learned_sigmas:
        loss_type = LossType.RESCALED_MSE
    else:
        loss_type = LossType.MSE
    if timestep_respacing is None or timestep_respacing == "":
        timestep_respacing = [diffusion_steps]
    return SpacedDiffusion(
        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),
        betas=betas,
        model_mean_type=(
            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X
        ),
        model_var_type=(
            (
                ModelVarType.FIXED_LARGE
                if not sigma_small
                else ModelVarType.FIXED_SMALL
            )
            if not learn_sigma
            else ModelVarType.LEARNED_RANGE
        ),
        loss_type=loss_type
        # rescale_timesteps=rescale_timesteps,
    )



==> DiT/Model_Weights_Visualization.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "0bb3ca9a-d2d8-4579-8f57-2eb0ae961e8a",
   "metadata": {
    "tags": []
   },
   "source": [
    "# Model Weights Visualization"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a7210197-e09c-48c1-b285-4b5c74bf3c3f",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Modified DiT (Put x to the first half latent, PE to the second half latent dimension)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "ee2f371d-6195-4020-9f30-cc7df9b824d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "# --------------------------------------------------------\n",
    "# References:\n",
    "# GLIDE: https://github.com/openai/glide-text2im\n",
    "# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py\n",
    "# --------------------------------------------------------\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import numpy as np\n",
    "import math\n",
    "import pdb\n",
    "import matplotlib.pyplot as plt\n",
    "from timm.models.vision_transformer import PatchEmbed, Attention, Mlp\n",
    "\n",
    "global test_iter\n",
    "test_iter=0\n",
    "def modulate(x, shift, scale):\n",
    "    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#               Embedding Layers for Timesteps and Class Labels                 #\n",
    "#################################################################################\n",
    "\n",
    "class TimestepEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds scalar timesteps into vector representations.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, frequency_embedding_size=256):\n",
    "        super().__init__()\n",
    "        self.mlp = nn.Sequential(\n",
    "            nn.Linear(frequency_embedding_size, hidden_size, bias=True),\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, hidden_size, bias=True),\n",
    "        )\n",
    "        self.frequency_embedding_size = frequency_embedding_size\n",
    "\n",
    "    @staticmethod\n",
    "    def timestep_embedding(t, dim, max_period=10000):\n",
    "        \"\"\"\n",
    "        Create sinusoidal timestep embeddings.\n",
    "        :param t: a 1-D Tensor of N indices, one per batch element.\n",
    "                          These may be fractional.\n",
    "        :param dim: the dimension of the output.\n",
    "        :param max_period: controls the minimum frequency of the embeddings.\n",
    "        :return: an (N, D) Tensor of positional embeddings.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py\n",
    "        half = dim // 2\n",
    "        freqs = torch.exp(\n",
    "            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half\n",
    "        ).to(device=t.device)\n",
    "        args = t[:, None].float() * freqs[None]\n",
    "        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)\n",
    "        if dim % 2:\n",
    "            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)\n",
    "        return embedding\n",
    "\n",
    "    def forward(self, t):\n",
    "        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)\n",
    "        t_emb = self.mlp(t_freq)\n",
    "        return t_emb\n",
    "\n",
    "\n",
    "class LabelEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.\n",
    "    \"\"\"\n",
    "    def __init__(self, num_classes, hidden_size, dropout_prob):\n",
    "        super().__init__()\n",
    "        use_cfg_embedding = dropout_prob > 0\n",
    "        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)\n",
    "        self.num_classes = num_classes\n",
    "        self.dropout_prob = dropout_prob\n",
    "\n",
    "    def token_drop(self, labels, force_drop_ids=None):\n",
    "        \"\"\"\n",
    "        Drops labels to enable classifier-free guidance.\n",
    "        \"\"\"\n",
    "        if force_drop_ids is None:\n",
    "            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob\n",
    "            # print('drop',drop_ids)\n",
    "        else:\n",
    "            drop_ids = force_drop_ids == 1\n",
    "        # print('drop2',labels)\n",
    "        labels = torch.where(drop_ids, self.num_classes, labels)\n",
    "        # print('drop3',labels)\n",
    "        return labels\n",
    "\n",
    "    def forward(self, labels, train, force_drop_ids=None):\n",
    "        use_dropout = self.dropout_prob > 0\n",
    "        if (train and use_dropout) or (force_drop_ids is not None):\n",
    "            labels = self.token_drop(labels, force_drop_ids)\n",
    "        embeddings = self.embedding_table(labels)\n",
    "        return embeddings\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                 Core DiT Model                                #\n",
    "#################################################################################\n",
    "\n",
    "\n",
    "\n",
    "class DiTBlock(nn.Module):\n",
    "    \"\"\"\n",
    "    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):\n",
    "        super().__init__()\n",
    "        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)\n",
    "        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        mlp_hidden_dim = int(hidden_size * mlp_ratio)\n",
    "        approx_gelu = lambda: nn.GELU(approximate=\"tanh\")\n",
    "        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 6 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        #pdb.set_trace()\n",
    "        \n",
    "        global test_iter\n",
    "        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)\n",
    "        if 1188<= test_iter%1200 and test_iter%1200<=1199:\n",
    "            #pdb.set_trace()\n",
    "            N=self.attn.qkv.state_dict()['weight'].shape[0]//3\n",
    "            Q=self.attn.qkv.state_dict()['weight'][:N]\n",
    "            K=self.attn.qkv.state_dict()['weight'][N:2*N] \n",
    "            V=self.attn.qkv.state_dict()['weight'][2*N:3*N]\n",
    "            xx=modulate(self.norm1(x), shift_msa, scale_msa)\n",
    "            Qx=torch.einsum(\"nND,MD->nNM\",xx,Q)\n",
    "            Kx=torch.einsum(\"nND,MD->nNM\",xx,K)\n",
    "            Vx=torch.einsum(\"nND,MD->nNM\",xx,V)\n",
    "            score_matrix=torch.einsum(\"nND,nMD->nNM\",Qx,Kx)\n",
    "            plt.imshow(score_matrix[0].cpu())\n",
    "            plt.savefig(f\"./figsm/test_{test_iter}.png\") \n",
    "        \n",
    "        \n",
    "        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))\n",
    "        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))\n",
    "        test_iter+=1\n",
    "        return x\n",
    "\n",
    "\n",
    "class FinalLayer(nn.Module):\n",
    "    \"\"\"\n",
    "    The final layer of DiT.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, patch_size, out_channels):\n",
    "        super().__init__()\n",
    "        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)\n",
    "        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 2 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)\n",
    "        x = modulate(self.norm_final(x), shift, scale)\n",
    "        x = self.linear(x)\n",
    "        return x\n",
    "\n",
    "class TemporalPatchEmbedding(nn.Module):\n",
    "    def __init__(self, input_size, hidden_size, bias=True):\n",
    "        super(TemporalPatchEmbedding, self).__init__()\n",
    "        self.linear = nn.Linear(input_size, hidden_size, bias=bias)\n",
    "\n",
    "    def forward(self, x):\n",
    "        # 输入 x 的形状：[batch_size, seq_len, input_size]\n",
    "\n",
    "        # 将输入 x 变形为 [batch_size * seq_len, input_size]\n",
    "        N,T,D=x.shape\n",
    "        x = x.view(-1, D)\n",
    "        # print('a',x.shape)\n",
    "        # 应用 Linear 层\n",
    "        x = self.linear(x)\n",
    "        # print('b',x.shape)\n",
    "        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]\n",
    "        x = x.view(N, T, x.shape[-1])\n",
    "        # print('c',x.shape)\n",
    "        return x\n",
    "\n",
    "\n",
    "class DiT(nn.Module):\n",
    "    \"\"\"\n",
    "    Diffusion model with a Transformer backbone.\n",
    "    \"\"\"\n",
    "    def __init__(\n",
    "        self,\n",
    "        input_size=32,\n",
    "        patch_size=2,\n",
    "        in_channels=4,\n",
    "        hidden_size=1152,\n",
    "        depth=28,\n",
    "        num_heads=16,\n",
    "        mlp_ratio=4.0,\n",
    "        class_dropout_prob=0.1,\n",
    "        num_classes=1000,\n",
    "        learn_sigma=True,\n",
    "        seq_length=128,\n",
    "    ):\n",
    "        super().__init__()\n",
    "        self.learn_sigma = learn_sigma\n",
    "        self.in_channels = 1\n",
    "        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels\n",
    "        # print('out',self.out_channels)\n",
    "        self.patch_size = patch_size\n",
    "        self.num_heads = num_heads\n",
    "        self.hidden_size = hidden_size\n",
    "        \n",
    "\n",
    "        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)\n",
    "        \n",
    "        #Test\n",
    "        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size//2, bias=True)    \n",
    "        self.t_embedder = TimestepEmbedder(hidden_size)\n",
    "        \n",
    "        \n",
    "        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)\n",
    "        self.num_patches = seq_length ## [N,T,D] no T\n",
    "        # Will use fixed sin-cos embedding:\n",
    "        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size//2), requires_grad=False)\n",
    "\n",
    "        self.blocks = nn.ModuleList([\n",
    "            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)\n",
    "        ])\n",
    "        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)\n",
    "        self.initialize_weights()\n",
    "\n",
    "    def initialize_weights(self):\n",
    "        # Initialize transformer layers:\n",
    "        def _basic_init(module):\n",
    "            if isinstance(module, nn.Linear):\n",
    "                torch.nn.init.xavier_uniform_(module.weight)\n",
    "                if module.bias is not None:\n",
    "                    nn.init.constant_(module.bias, 0)\n",
    "        self.apply(_basic_init)\n",
    "\n",
    "        # Initialize (and freeze) pos_embed by sin-cos embedding:\n",
    "        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size//2)\n",
    "        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))\n",
    "        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))\n",
    "\n",
    "        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):\n",
    "        # w = self.x_embedder.proj.weight.data\n",
    "        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))\n",
    "        # nn.init.constant_(self.x_embedder.proj.bias, 0)\n",
    "        w = self.x_embedder.linear.weight.data\n",
    "        b = self.x_embedder.linear.bias.data\n",
    "        nn.init.xavier_uniform_(w)\n",
    "        nn.init.constant_(b, 0)\n",
    "\n",
    "        # Initialize label embedding table:\n",
    "        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)\n",
    "\n",
    "        # Initialize timestep embedding MLP:\n",
    "        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)\n",
    "        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)\n",
    "\n",
    "        # Zero-out adaLN modulation layers in DiT blocks:\n",
    "        for block in self.blocks:\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)\n",
    "\n",
    "        # Zero-out output layers:\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.weight, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.bias, 0)\n",
    "\n",
    "    def unpatchify(self, x):\n",
    "        \"\"\"\n",
    "        x: (N, T, patch_size**2 * C)\n",
    "        imgs: (N, H, W, C)\n",
    "        \"\"\"\n",
    "        # print('unp',x.shape)\n",
    "        p = self.num_patches\n",
    "\n",
    "        # B, T, C = x.shape\n",
    "\n",
    "        # x = x.reshape(shape=(x.shape[0], p, p))\n",
    "        # x = torch.einsum('nhwpqc->nchpwq', x)\n",
    "        # imgs = x.reshape(shape=(B, C, T))\n",
    "        # return imgs\n",
    "        return x\n",
    "\n",
    "    def forward(self, x, t, y):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT.\n",
    "        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)\n",
    "        t: (N,) tensor of diffusion timesteps\n",
    "        y: (N,) tensor of class labels\n",
    "        \"\"\"\n",
    "        # print('f1',x.shape)\n",
    "        #print(self.x_embedder(x).shape,self.pos_embed.shape)\n",
    "        x_embed=self.x_embedder(x)\n",
    "        #print(x_embed.shape,self.pos_embed.shape)\n",
    "        \n",
    "        x = torch.cat([x_embed,self.pos_embed.expand(x_embed.shape[0],-1,-1)],dim=-1) \n",
    "        \n",
    "        \n",
    "        # (N, T, D), where T = H * W / patch_size ** 2\n",
    "        # print('f2',x.shape)\n",
    "        t = self.t_embedder(t)                   # (N, D)\n",
    "        # print('f3',t.shape)\n",
    "        y = self.y_embedder(y, self.training)    # (N, D)\n",
    "        # print('f4',y.shape)\n",
    "        c = t + y                                # (N, D)\n",
    "        # print('f5',torch.abs(x[0]).mean())\n",
    "        for (i,block) in enumerate(self.blocks):\n",
    "            x = block(x, c)                      # (N, T, D)\n",
    "            # print(f'f6_{i}',torch.abs(x[0]).mean())\n",
    "        # print('f6',x.shape)\n",
    "        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)\n",
    "        # print('f7',x.shape)\n",
    "        # print('f7',torch.abs(x[0]).mean())\n",
    "        x = self.unpatchify(x)                   # (N, out_channels, H, W)\n",
    "        # print('f8',x.shape)\n",
    "        # print('f8',torch.abs(x[0]).mean())\n",
    "        return x\n",
    "\n",
    "    def forward_with_cfg(self, x, t, y, cfg_scale):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb\n",
    "        half = x[: len(x) // 2]\n",
    "        combined = torch.cat([half, half], dim=0)\n",
    "        model_out = self.forward(combined, t, y)\n",
    "        # print('0000',model_out.shape)\n",
    "        # For exact reproducibility reasons, we apply classifier-free guidance on only\n",
    "        # three channels by default. The standard approach to cfg applies it to all channels.\n",
    "        # This can be done by uncommenting the following line and commenting-out the line following that.\n",
    "        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]\n",
    "        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]\n",
    "        # print('1111',eps.shape,rest.shape)\n",
    "        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)\n",
    "        # print('2222',cond_eps.shape,uncond_eps.shape)\n",
    "        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)\n",
    "        # print('3333',half_eps.shape)\n",
    "        eps = torch.cat([half_eps, half_eps], dim=0)\n",
    "        return torch.cat([eps, rest], dim=2)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                   Sine/Cosine Positional Embedding Functions                  #\n",
    "#################################################################################\n",
    "# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py\n",
    "\n",
    "def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):\n",
    "    \"\"\"\n",
    "    grid_size: int of the grid height and width\n",
    "    return:\n",
    "    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)\n",
    "    \"\"\"\n",
    "    grid_h = np.arange(grid_size, dtype=np.float32)\n",
    "    grid_w = np.arange(grid_size, dtype=np.float32)\n",
    "    grid = np.meshgrid(grid_w, grid_h)  # here w goes first\n",
    "    grid = np.stack(grid, axis=0)\n",
    "\n",
    "    grid = grid.reshape([2, 1, grid_size, grid_size])\n",
    "    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)\n",
    "    if cls_token and extra_tokens > 0:\n",
    "        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):\n",
    "    assert embed_dim % 2 == 0\n",
    "\n",
    "    # use half of dimensions to encode grid_h\n",
    "    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)\n",
    "    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)\n",
    "    return emb\n",
    "\n",
    "\n",
    "def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):\n",
    "    \"\"\"\n",
    "    embed_dim: output dimension for each position\n",
    "    pos: a list of positions to be encoded: size (M,)\n",
    "    out: (M, D)\n",
    "    \"\"\"\n",
    "    assert embed_dim % 2 == 0\n",
    "    omega = np.arange(embed_dim // 2, dtype=np.float64)\n",
    "    omega /= embed_dim / 2.\n",
    "    omega = 1. / 10000**omega  # (D/2,)\n",
    "\n",
    "    pos = pos.reshape(-1)  # (M,)\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out) # (M, D/2)\n",
    "    emb_cos = np.cos(out) # (M, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)\n",
    "    return emb\n",
    "\n",
    "def get_1d_sincos_pos_embed(seq_length, hidden_size):\n",
    "    \"\"\"\n",
    "    seq_length: 长度为 seq_length 的序列\n",
    "    hidden_size: 每个时间点的向量维度\n",
    "    return:\n",
    "    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]\n",
    "    \"\"\"\n",
    "    assert hidden_size % 2 == 0, \"hidden_size must be even for sin-cos encoding\"\n",
    "    omega = np.arange(hidden_size // 2, dtype=np.float64)\n",
    "    omega /= hidden_size / 2.\n",
    "    omega = 1. / 10000 ** omega  # (D/2,)\n",
    "\n",
    "    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out)  # (seq_length, D/2)\n",
    "    emb_cos = np.cos(out)  # (seq_length, D/2)\n",
    "\n",
    "    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                   DiT Configs                                  #\n",
    "#################################################################################\n",
    "\n",
    "def DiT_XL_2(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_4(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_8(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_2(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_4(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_8(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_B_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_S_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_P_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "\n",
    "def DiT_PD_8_N32(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N32(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N128(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N512(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)\n",
    "\n",
    "\n",
    "\n",
    "DiT_models = {\n",
    "    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,\n",
    "    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,\n",
    "    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,\n",
    "    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,\n",
    "    'DiT-P/8':  DiT_P_8,   'DiT-PD/8_N=32':  DiT_PD_8_N32, 'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=512':  DiT_PD_8_N512\n",
    "}\n",
    "\n",
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Functions for downloading pre-trained DiT models\n",
    "\"\"\"\n",
    "from torchvision.datasets.utils import download_url\n",
    "import torch\n",
    "import os\n",
    "\n",
    "\n",
    "pretrained_models = {'DiT-XL-2-512x512.pt', 'DiT-XL-2-256x256.pt'}\n",
    "\n",
    "\n",
    "def find_model(model_name):\n",
    "    \"\"\"\n",
    "    Finds a pre-trained DiT model, downloading it if necessary. Alternatively, loads a model from a local path.\n",
    "    \"\"\"\n",
    "    if model_name in pretrained_models:  # Find/download our pre-trained DiT checkpoints\n",
    "        return download_model(model_name)\n",
    "    else:  # Load a custom DiT checkpoint:\n",
    "        assert os.path.isfile(model_name), f'Could not find DiT checkpoint at {model_name}'\n",
    "        checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)\n",
    "        print('ok')\n",
    "        # if \"ema\" in checkpoint:  # supports checkpoints from train.py\n",
    "        #     checkpoint = checkpoint[\"ema\"]\n",
    "        checkpoint = checkpoint[\"model\"]\n",
    "        return checkpoint\n",
    "\n",
    "\n",
    "def download_model(model_name):\n",
    "    \"\"\"\n",
    "    Downloads a pre-trained DiT model from the web.\n",
    "    \"\"\"\n",
    "    assert model_name in pretrained_models\n",
    "    local_path = f'pretrained_models/{model_name}'\n",
    "    if not os.path.isfile(local_path):\n",
    "        os.makedirs('pretrained_models', exist_ok=True)\n",
    "        web_path = f'https://dl.fbaipublicfiles.com/DiT/models/{model_name}'\n",
    "        download_url(web_path, 'pretrained_models')\n",
    "    model = torch.load(local_path, map_location=lambda storage, loc: storage)\n",
    "    return model\n",
    "\n",
    "\n",
    "# if __name__ == \"__main__\":\n",
    "#     # Download all DiT checkpoints\n",
    "#     for model in pretrained_models:\n",
    "#         download_model(model)\n",
    "#     print('Done.')\n",
    "\n",
    "class ArgsDict:\n",
    "    def __init__(self, args_dict):\n",
    "        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。\n",
    "        super().__init__()\n",
    "        self.__dict__.update(args_dict)\n",
    "\n",
    "    def __getattr__(self, name):\n",
    "        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。\n",
    "        return self.__dict__.get(name, None)\n",
    "\n",
    "    def __getstate__(self):\n",
    "        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。\n",
    "        return self.__dict__.copy()\n",
    "    \n",
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Sample new images from a pre-trained DiT.\n",
    "\"\"\"\n",
    "import torch\n",
    "torch.backends.cuda.matmul.allow_tf32 = True\n",
    "torch.backends.cudnn.allow_tf32 = True\n",
    "from torchvision.utils import save_image\n",
    "from diffusers.models import AutoencoderKL\n",
    "import argparse\n",
    "import logging\n",
    "\n",
    "os.chdir(\"./\")\n",
    "\n",
    "\n",
    "\n",
    "def sample_main(args):\n",
    "    # Setup PyTorch:\n",
    "    torch.manual_seed(args.seed)\n",
    "    torch.set_grad_enabled(False)\n",
    "    device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "\n",
    "    if args.ckpt is None:\n",
    "        assert args.model == \"DiT-XL/2\", \"Only DiT-XL/2 models are available for auto-download.\"\n",
    "        assert args.image_size in [256, 512]\n",
    "        assert args.num_classes == 1000\n",
    "\n",
    "    # Load model:\n",
    "    latent_size=args.image_size\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes\n",
    "    ).to(device)\n",
    "    # Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:\n",
    "    ckpt_path = args.ckpt or f\"DiT-XL-2-{args.image_size}x{args.image_size}.pt\"\n",
    "    state_dict = find_model(ckpt_path)\n",
    "    model.load_state_dict(state_dict)\n",
    "    model.eval()  # important!\n",
    "    diffusion = create_diffusion(str(args.num_sampling_steps))\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").to(device)\n",
    "\n",
    "    # Labels to condition the model with (feel free to change):\n",
    "    class_labels = [0]*args.sample_size\n",
    "\n",
    "    # Create sampling noise:\n",
    "    n = len(class_labels)\n",
    "    # z = torch.randn(n, 4, latent_size, latent_size, device=device)\n",
    "    z = torch.randn(n,  args.seq_length, args.image_size, device=device)\n",
    "    y = torch.tensor(class_labels, device=device)\n",
    "\n",
    "    # Setup classifier-free guidance:\n",
    "    z = torch.cat([z, z], 0)\n",
    "    y_null = torch.tensor([1000] * n, device=device)\n",
    "    y = torch.cat([y, y_null], 0)\n",
    "    model_kwargs = dict(y=y, cfg_scale=args.cfg_scale)\n",
    "\n",
    "    # Sample images:\n",
    "    # print('z',z.shape,'y',y.shape,'y_null',y_null.shape)\n",
    "    samples = diffusion.p_sample_loop(\n",
    "        model.forward_with_cfg, z.shape, z, clip_denoised=False, model_kwargs=model_kwargs, progress=True, device=device\n",
    "    )\n",
    "    print('sample',samples.shape)\n",
    "    \n",
    "\n",
    "    samples, _ = samples.chunk(2, dim=0)  # Remove null class samples\n",
    "    print('sample2',samples.shape)\n",
    "    # samples = vae.decode(samples / 0.18215).sample\n",
    "\n",
    "    # Save and display images:\n",
    "    # save_image(samples, \"sample.png\", nrow=4, normalize=True, value_range=(-1, 1))\n",
    "    file_path=args.result_path+f'/sample_{args.name}_{n}.npy'\n",
    "    np.save(file_path, samples.cpu().numpy())\n",
    "    \n",
    "    print(f\"sample results saved to {file_path}\")\n",
    "    \n",
    "\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  diffusion utils\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import torch as th\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def normal_kl(mean1, logvar1, mean2, logvar2):\n",
    "    \"\"\"\n",
    "    Compute the KL divergence between two gaussians.\n",
    "    Shapes are automatically broadcasted, so batches can be compared to\n",
    "    scalars, among other use cases.\n",
    "    \"\"\"\n",
    "    tensor = None\n",
    "    for obj in (mean1, logvar1, mean2, logvar2):\n",
    "        if isinstance(obj, th.Tensor):\n",
    "            tensor = obj\n",
    "            break\n",
    "    assert tensor is not None, \"at least one argument must be a Tensor\"\n",
    "\n",
    "    # Force variances to be Tensors. Broadcasting helps convert scalars to\n",
    "    # Tensors, but it does not work for th.exp().\n",
    "    logvar1, logvar2 = [\n",
    "        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)\n",
    "        for x in (logvar1, logvar2)\n",
    "    ]\n",
    "\n",
    "    return 0.5 * (\n",
    "        -1.0\n",
    "        + logvar2\n",
    "        - logvar1\n",
    "        + th.exp(logvar1 - logvar2)\n",
    "        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)\n",
    "    )\n",
    "\n",
    "\n",
    "def approx_standard_normal_cdf(x):\n",
    "    \"\"\"\n",
    "    A fast approximation of the cumulative distribution function of the\n",
    "    standard normal.\n",
    "    \"\"\"\n",
    "    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))\n",
    "\n",
    "\n",
    "def continuous_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a continuous Gaussian distribution.\n",
    "    :param x: the targets\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    normalized_x = centered_x * inv_stdv\n",
    "    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "def discretized_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a Gaussian distribution discretizing to a\n",
    "    given image.\n",
    "    :param x: the target images. It is assumed that this was uint8 values,\n",
    "              rescaled to the range [-1, 1].\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    assert x.shape == means.shape == log_scales.shape\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)\n",
    "    cdf_plus = approx_standard_normal_cdf(plus_in)\n",
    "    min_in = inv_stdv * (centered_x - 1.0 / 255.0)\n",
    "    cdf_min = approx_standard_normal_cdf(min_in)\n",
    "    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))\n",
    "    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))\n",
    "    cdf_delta = cdf_plus - cdf_min\n",
    "    log_probs = th.where(\n",
    "        x < -0.999,\n",
    "        log_cdf_plus,\n",
    "        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),\n",
    "    )\n",
    "    assert log_probs.shape == x.shape\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  Gaussian Diffusion\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "import enum\n",
    "\n",
    "\n",
    "\n",
    "def mean_flat(tensor):\n",
    "    \"\"\"\n",
    "    Take the mean over all non-batch dimensions.\n",
    "    \"\"\"\n",
    "    return tensor.mean(dim=list(range(1, len(tensor.shape))))\n",
    "\n",
    "\n",
    "class ModelMeanType(enum.Enum):\n",
    "    \"\"\"\n",
    "    Which type of output the model predicts.\n",
    "    \"\"\"\n",
    "\n",
    "    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}\n",
    "    START_X = enum.auto()  # the model predicts x_0\n",
    "    EPSILON = enum.auto()  # the model predicts epsilon\n",
    "\n",
    "\n",
    "class ModelVarType(enum.Enum):\n",
    "    \"\"\"\n",
    "    What is used as the model's output variance.\n",
    "    The LEARNED_RANGE option has been added to allow the model to predict\n",
    "    values between FIXED_SMALL and FIXED_LARGE, making its job easier.\n",
    "    \"\"\"\n",
    "\n",
    "    LEARNED = enum.auto()\n",
    "    FIXED_SMALL = enum.auto()\n",
    "    FIXED_LARGE = enum.auto()\n",
    "    LEARNED_RANGE = enum.auto()\n",
    "\n",
    "\n",
    "class LossType(enum.Enum):\n",
    "    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)\n",
    "    RESCALED_MSE = (\n",
    "        enum.auto()\n",
    "    )  # use raw MSE loss (with RESCALED_KL when learning variances)\n",
    "    KL = enum.auto()  # use the variational lower-bound\n",
    "    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB\n",
    "\n",
    "    def is_vb(self):\n",
    "        return self == LossType.KL or self == LossType.RESCALED_KL\n",
    "\n",
    "\n",
    "def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):\n",
    "    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    warmup_time = int(num_diffusion_timesteps * warmup_frac)\n",
    "    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    This is the deprecated API for creating beta schedules.\n",
    "    See get_named_beta_schedule() for the new library of schedules.\n",
    "    \"\"\"\n",
    "    if beta_schedule == \"quad\":\n",
    "        betas = (\n",
    "            np.linspace(\n",
    "                beta_start ** 0.5,\n",
    "                beta_end ** 0.5,\n",
    "                num_diffusion_timesteps,\n",
    "                dtype=np.float64,\n",
    "            )\n",
    "            ** 2\n",
    "        )\n",
    "    elif beta_schedule == \"linear\":\n",
    "        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"warmup10\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)\n",
    "    elif beta_schedule == \"warmup50\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)\n",
    "    elif beta_schedule == \"const\":\n",
    "        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"jsd\":  # 1/T, 1/(T-1), 1/(T-2), ..., 1\n",
    "        betas = 1.0 / np.linspace(\n",
    "            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(beta_schedule)\n",
    "    assert betas.shape == (num_diffusion_timesteps,)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    Get a pre-defined beta schedule for the given name.\n",
    "    The beta schedule library consists of beta schedules which remain similar\n",
    "    in the limit of num_diffusion_timesteps.\n",
    "    Beta schedules may be added, but should not be removed or changed once\n",
    "    they are committed to maintain backwards compatibility.\n",
    "    \"\"\"\n",
    "    if schedule_name == \"linear\":\n",
    "        # Linear schedule from Ho et al, extended to work for any number of\n",
    "        # diffusion steps.\n",
    "        scale = 1000 / num_diffusion_timesteps\n",
    "        return get_beta_schedule(\n",
    "            \"linear\",\n",
    "            beta_start=scale * 0.0001,\n",
    "            beta_end=scale * 0.02,\n",
    "            num_diffusion_timesteps=num_diffusion_timesteps,\n",
    "        )\n",
    "    elif schedule_name == \"squaredcos_cap_v2\":\n",
    "        return betas_for_alpha_bar(\n",
    "            num_diffusion_timesteps,\n",
    "            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(f\"unknown beta schedule: {schedule_name}\")\n",
    "\n",
    "\n",
    "def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):\n",
    "    \"\"\"\n",
    "    Create a beta schedule that discretizes the given alpha_t_bar function,\n",
    "    which defines the cumulative product of (1-beta) over time from t = [0,1].\n",
    "    :param num_diffusion_timesteps: the number of betas to produce.\n",
    "    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and\n",
    "                      produces the cumulative product of (1-beta) up to that\n",
    "                      part of the diffusion process.\n",
    "    :param max_beta: the maximum beta to use; use values lower than 1 to\n",
    "                     prevent singularities.\n",
    "    \"\"\"\n",
    "    betas = []\n",
    "    for i in range(num_diffusion_timesteps):\n",
    "        t1 = i / num_diffusion_timesteps\n",
    "        t2 = (i + 1) / num_diffusion_timesteps\n",
    "        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))\n",
    "    return np.array(betas)\n",
    "\n",
    "\n",
    "class GaussianDiffusion:\n",
    "    \"\"\"\n",
    "    Utilities for training and sampling diffusion models.\n",
    "    Original ported from this codebase:\n",
    "    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42\n",
    "    :param betas: a 1-D numpy array of betas for each diffusion timestep,\n",
    "                  starting at T and going to 1.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(\n",
    "        self,\n",
    "        *,\n",
    "        betas,\n",
    "        model_mean_type,\n",
    "        model_var_type,\n",
    "        loss_type\n",
    "    ):\n",
    "\n",
    "        self.model_mean_type = model_mean_type\n",
    "        self.model_var_type = model_var_type\n",
    "        self.loss_type = loss_type\n",
    "\n",
    "        # Use float64 for accuracy.\n",
    "        betas = np.array(betas, dtype=np.float64)\n",
    "        self.betas = betas\n",
    "        assert len(betas.shape) == 1, \"betas must be 1-D\"\n",
    "        assert (betas > 0).all() and (betas <= 1).all()\n",
    "\n",
    "        self.num_timesteps = int(betas.shape[0])\n",
    "\n",
    "        alphas = 1.0 - betas\n",
    "        self.alphas_cumprod = np.cumprod(alphas, axis=0)\n",
    "        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])\n",
    "        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)\n",
    "        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)\n",
    "\n",
    "        # calculations for diffusion q(x_t | x_{t-1}) and others\n",
    "        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)\n",
    "        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)\n",
    "        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)\n",
    "        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)\n",
    "        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)\n",
    "\n",
    "        # calculations for posterior q(x_{t-1} | x_t, x_0)\n",
    "        self.posterior_variance = (\n",
    "            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain\n",
    "        self.posterior_log_variance_clipped = np.log(\n",
    "            np.append(self.posterior_variance[1], self.posterior_variance[1:])\n",
    "        ) if len(self.posterior_variance) > 1 else np.array([])\n",
    "\n",
    "        self.posterior_mean_coef1 = (\n",
    "            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        self.posterior_mean_coef2 = (\n",
    "            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "\n",
    "    def q_mean_variance(self, x_start, t):\n",
    "        \"\"\"\n",
    "        Get the distribution q(x_t | x_0).\n",
    "        :param x_start: the [N x C x ...] tensor of noiseless inputs.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :return: A tuple (mean, variance, log_variance), all of x_start's shape.\n",
    "        \"\"\"\n",
    "        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)\n",
    "        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)\n",
    "        return mean, variance, log_variance\n",
    "\n",
    "    def q_sample(self, x_start, t, noise=None):\n",
    "        \"\"\"\n",
    "        Diffuse the data for a given number of diffusion steps.\n",
    "        In other words, sample from q(x_t | x_0).\n",
    "        :param x_start: the initial data batch.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :param noise: if specified, the split-out normal noise.\n",
    "        :return: A noisy version of x_start.\n",
    "        \"\"\"\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        assert noise.shape == x_start.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise\n",
    "        )\n",
    "\n",
    "    def q_posterior_mean_variance(self, x_start, x_t, t):\n",
    "        \"\"\"\n",
    "        Compute the mean and variance of the diffusion posterior:\n",
    "            q(x_{t-1} | x_t, x_0)\n",
    "        \"\"\"\n",
    "        assert x_start.shape == x_t.shape\n",
    "        posterior_mean = (\n",
    "            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start\n",
    "            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t\n",
    "        )\n",
    "        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)\n",
    "        posterior_log_variance_clipped = _extract_into_tensor(\n",
    "            self.posterior_log_variance_clipped, t, x_t.shape\n",
    "        )\n",
    "        assert (\n",
    "            posterior_mean.shape[0]\n",
    "            == posterior_variance.shape[0]\n",
    "            == posterior_log_variance_clipped.shape[0]\n",
    "            == x_start.shape[0]\n",
    "        )\n",
    "        return posterior_mean, posterior_variance, posterior_log_variance_clipped\n",
    "\n",
    "    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of\n",
    "        the initial x, x_0.\n",
    "        :param model: the model, which takes a signal and a batch of timesteps\n",
    "                      as input.\n",
    "        :param x: the [N x C x ...] tensor at time t.\n",
    "        :param t: a 1-D Tensor of timesteps.\n",
    "        :param clip_denoised: if True, clip the denoised signal into [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample. Applies before\n",
    "            clip_denoised.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'mean': the model mean output.\n",
    "                 - 'variance': the model variance output.\n",
    "                 - 'log_variance': the log of 'variance'.\n",
    "                 - 'pred_xstart': the prediction for x_0.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        # print(\"p_mean_variance\")\n",
    "        B, C = x.shape[:2]\n",
    "        assert t.shape == (B,)\n",
    "        # print(\"p_mean_variance1\")\n",
    "        # print(x.shape,t.shape)\n",
    "        # print('aaa',x.shape)\n",
    "        model_output = model(x, t, **model_kwargs)\n",
    "        # print('p_mv',torch.abs(model_output[0]).mean())\n",
    "        # print(\"p_mean_variance2\")\n",
    "        # print('000',model_output.shape)\n",
    "        if isinstance(model_output, tuple):\n",
    "            model_output, extra = model_output\n",
    "        else:\n",
    "            extra = None\n",
    "        # print(\"p_mean_variance3\")\n",
    "        # print('model_output',model_output.shape)\n",
    "        B,T,D=x.shape\n",
    "        # print('iii',x.shape)\n",
    "        # print('222',model_output.shape)\n",
    "        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:\n",
    "            assert model_output.shape == (B, T , 2*D)\n",
    "            model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)\n",
    "            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)\n",
    "            # The model_var_values is [-1, 1] for [min_var, max_var].\n",
    "            frac = (model_var_values + 1) / 2\n",
    "            model_log_variance = frac * max_log + (1 - frac) * min_log\n",
    "            model_variance = th.exp(model_log_variance)\n",
    "        else:\n",
    "            model_variance, model_log_variance = {\n",
    "                # for fixedlarge, we set the initial (log-)variance like so\n",
    "                # to get a better decoder log likelihood.\n",
    "                ModelVarType.FIXED_LARGE: (\n",
    "                    np.append(self.posterior_variance[1], self.betas[1:]),\n",
    "                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),\n",
    "                ),\n",
    "                ModelVarType.FIXED_SMALL: (\n",
    "                    self.posterior_variance,\n",
    "                    self.posterior_log_variance_clipped,\n",
    "                ),\n",
    "            }[self.model_var_type]\n",
    "            model_variance = _extract_into_tensor(model_variance, t, x.shape)\n",
    "            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)\n",
    "\n",
    "        def process_xstart(x):\n",
    "            if denoised_fn is not None:\n",
    "                x = denoised_fn(x)\n",
    "            if clip_denoised:\n",
    "                return x.clamp(-1, 1)\n",
    "            return x\n",
    "\n",
    "        if self.model_mean_type == ModelMeanType.START_X:\n",
    "            pred_xstart = process_xstart(model_output)\n",
    "        else:\n",
    "            pred_xstart = process_xstart(\n",
    "                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)\n",
    "            )\n",
    "        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)\n",
    "        # print('mean',model_mean.shape)\n",
    "        # print('p_mv2',torch.abs(model_mean).mean())\n",
    "        \n",
    "\n",
    "        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape\n",
    "        return {\n",
    "            \"mean\": model_mean,\n",
    "            \"variance\": model_variance,\n",
    "            \"log_variance\": model_log_variance,\n",
    "            \"pred_xstart\": pred_xstart,\n",
    "            \"extra\": extra,\n",
    "        }\n",
    "\n",
    "    def _predict_xstart_from_eps(self, x_t, t, eps):\n",
    "        assert x_t.shape == eps.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t\n",
    "            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps\n",
    "        )\n",
    "\n",
    "    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)\n",
    "\n",
    "    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the mean for the previous step, given a function cond_fn that\n",
    "        computes the gradient of a conditional log probability with respect to\n",
    "        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to\n",
    "        condition on y.\n",
    "        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).\n",
    "        \"\"\"\n",
    "        gradient = cond_fn(x, t, **model_kwargs)\n",
    "        new_mean = p_mean_var[\"mean\"].float() + p_mean_var[\"variance\"] * gradient.float()\n",
    "        return new_mean\n",
    "\n",
    "    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute what the p_mean_variance output would have been, should the\n",
    "        model's score function be conditioned by cond_fn.\n",
    "        See condition_mean() for details on cond_fn.\n",
    "        Unlike condition_mean(), this instead uses the conditioning strategy\n",
    "        from Song et al (2020).\n",
    "        \"\"\"\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "\n",
    "        eps = self._predict_eps_from_xstart(x, t, p_mean_var[\"pred_xstart\"])\n",
    "        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)\n",
    "\n",
    "        out = p_mean_var.copy()\n",
    "        out[\"pred_xstart\"] = self._predict_xstart_from_eps(x, t, eps)\n",
    "        out[\"mean\"], _, _ = self.q_posterior_mean_variance(x_start=out[\"pred_xstart\"], x_t=x, t=t)\n",
    "        return out\n",
    "\n",
    "    def p_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model at the given timestep.\n",
    "        :param model: the model to sample from.\n",
    "        :param x: the current tensor at x_{t-1}.\n",
    "        :param t: the value of t, starting at 0 for the first diffusion step.\n",
    "        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - 'sample': a random sample from the model.\n",
    "                 - 'pred_xstart': a prediction of x_0.\n",
    "        \"\"\"\n",
    "        # print(\"p_sample\")\n",
    "        \n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        print(\"mean_var\",x.shape,out[\"mean\"].shape,out[\"variance\"].shape,out[\"log_variance\"].shape)\n",
    "        # print(\"p_sample1\")\n",
    "        noise = th.randn_like(x)\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        # print(\"p_sample2\")\n",
    "        if cond_fn is not None:\n",
    "            out[\"mean\"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "            \n",
    "        sample = out[\"mean\"] + nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise\n",
    "        print('p_sample',torch.abs(out[\"mean\"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise).mean())\n",
    "        # print(\"p_sample3\")\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def p_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model.\n",
    "        :param model: the model module.\n",
    "        :param shape: the shape of the samples, (N, C, H, W).\n",
    "        :param noise: if specified, the noise from the encoder to sample.\n",
    "                      Should be of the same shape as `shape`.\n",
    "        :param clip_denoised: if True, clip x_start predictions to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param device: if specified, the device to create the samples on.\n",
    "                       If not specified, use a model parameter's device.\n",
    "        :param progress: if True, show a tqdm progress bar.\n",
    "        :return: a non-differentiable batch of samples.\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.p_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def p_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model and yield intermediate samples from\n",
    "        each timestep of diffusion.\n",
    "        Arguments are the same as p_sample_loop().\n",
    "        Returns a generator over dicts, where each dict is the return value of\n",
    "        p_sample().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "        # print(\"p_sample_loop_progressive\")\n",
    "        print(\"indices\",indices)\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            # print(f\"p_sample_loop_progressive {i}\")\n",
    "            with th.no_grad():\n",
    "                out = self.p_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "                print('loop_pro',torch.abs(out[\"sample\"][0]).mean())\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def ddim_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model using DDIM.\n",
    "        Same usage as p_sample().\n",
    "        \"\"\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = self._predict_eps_from_xstart(x, t, out[\"pred_xstart\"])\n",
    "\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)\n",
    "        sigma = (\n",
    "            eta\n",
    "            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))\n",
    "            * th.sqrt(1 - alpha_bar / alpha_bar_prev)\n",
    "        )\n",
    "        # Equation 12.\n",
    "        noise = th.randn_like(x)\n",
    "        mean_pred = (\n",
    "            out[\"pred_xstart\"] * th.sqrt(alpha_bar_prev)\n",
    "            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps\n",
    "        )\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        sample = mean_pred + nonzero_mask * sigma * noise\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_reverse_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t+1} from the model using DDIM reverse ODE.\n",
    "        \"\"\"\n",
    "        assert eta == 0.0, \"Reverse ODE only for deterministic path\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x\n",
    "            - out[\"pred_xstart\"]\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)\n",
    "\n",
    "        # Equation 12. reversed\n",
    "        mean_pred = out[\"pred_xstart\"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps\n",
    "\n",
    "        return {\"sample\": mean_pred, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model using DDIM.\n",
    "        Same usage as p_sample_loop().\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.ddim_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "            eta=eta,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def ddim_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Use DDIM to sample from the model and yield intermediate samples from\n",
    "        each timestep of DDIM.\n",
    "        Same usage as p_sample_loop_progressive().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            with th.no_grad():\n",
    "                out = self.ddim_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                    eta=eta,\n",
    "                )\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def _vb_terms_bpd(\n",
    "            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Get a term for the variational lower-bound.\n",
    "        The resulting units are bits (rather than nats, as one might expect).\n",
    "        This allows for comparison to other papers.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'output': a shape [N] tensor of NLLs or KLs.\n",
    "                 - 'pred_xstart': the x_0 predictions.\n",
    "        \"\"\"\n",
    "        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(\n",
    "            x_start=x_start, x_t=x_t, t=t\n",
    "        )\n",
    "\n",
    "        out = self.p_mean_variance(\n",
    "            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs\n",
    "        )\n",
    "        kl = normal_kl(\n",
    "            true_mean, true_log_variance_clipped, out[\"mean\"], out[\"log_variance\"]\n",
    "        )\n",
    "        kl = mean_flat(kl) / np.log(2.0)\n",
    "\n",
    "        decoder_nll = -discretized_gaussian_log_likelihood(\n",
    "            x_start, means=out[\"mean\"], log_scales=0.5 * out[\"log_variance\"]\n",
    "        )\n",
    "        assert decoder_nll.shape == x_start.shape\n",
    "        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)\n",
    "\n",
    "        # At the first timestep return the decoder NLL,\n",
    "        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))\n",
    "        output = th.where((t == 0), decoder_nll, kl)\n",
    "        return {\"output\": output, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):\n",
    "        \"\"\"\n",
    "        Compute training losses for a single timestep.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param t: a batch of timestep indices.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param noise: if specified, the specific Gaussian noise to try to remove.\n",
    "        :return: a dict with the key \"loss\" containing a tensor of shape [N].\n",
    "                 Some mean or variance settings may also have other keys.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        x_t = self.q_sample(x_start, t, noise=noise)\n",
    "\n",
    "        terms = {}\n",
    "\n",
    "        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:\n",
    "            terms[\"loss\"] = self._vb_terms_bpd(\n",
    "                model=model,\n",
    "                x_start=x_start,\n",
    "                x_t=x_t,\n",
    "                t=t,\n",
    "                clip_denoised=False,\n",
    "                model_kwargs=model_kwargs,\n",
    "            )[\"output\"]\n",
    "            if self.loss_type == LossType.RESCALED_KL:\n",
    "                terms[\"loss\"] *= self.num_timesteps\n",
    "        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:\n",
    "            model_output = model(x_t, t, **model_kwargs)\n",
    "\n",
    "            if self.model_var_type in [\n",
    "                ModelVarType.LEARNED,\n",
    "                ModelVarType.LEARNED_RANGE,\n",
    "            ]:\n",
    "                B, T, D = x_t.shape\n",
    "                assert model_output.shape == (B, T, 2*D)\n",
    "                model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "                # Learn the variance using the variational bound, but don't let\n",
    "                # it affect our mean prediction.\n",
    "                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)\n",
    "                # print('fro',frozen_out.shape)\n",
    "                terms[\"vb\"] = self._vb_terms_bpd(\n",
    "                    model=lambda *args, r=frozen_out: r,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t,\n",
    "                    clip_denoised=False,\n",
    "                )[\"output\"]\n",
    "                # print(\"here\")\n",
    "                if self.loss_type == LossType.RESCALED_MSE:\n",
    "                    # Divide by 1000 for equivalence with initial implementation.\n",
    "                    # Without a factor of 1/1000, the VB term hurts the MSE term.\n",
    "                    terms[\"vb\"] *= self.num_timesteps / 1000.0\n",
    "            target = {\n",
    "                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(\n",
    "                    x_start=x_start, x_t=x_t, t=t\n",
    "                )[0],\n",
    "                ModelMeanType.START_X: x_start,\n",
    "                ModelMeanType.EPSILON: noise,\n",
    "            }[self.model_mean_type]\n",
    "            assert model_output.shape == target.shape == x_start.shape\n",
    "            terms[\"mse\"] = mean_flat((target - model_output) ** 2)\n",
    "            if \"vb\" in terms:\n",
    "                terms[\"loss\"] = terms[\"mse\"] + terms[\"vb\"]\n",
    "            else:\n",
    "                terms[\"loss\"] = terms[\"mse\"]\n",
    "        else:\n",
    "            raise NotImplementedError(self.loss_type)\n",
    "\n",
    "        return terms\n",
    "\n",
    "    def _prior_bpd(self, x_start):\n",
    "        \"\"\"\n",
    "        Get the prior KL term for the variational lower-bound, measured in\n",
    "        bits-per-dim.\n",
    "        This term can't be optimized, as it only depends on the encoder.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :return: a batch of [N] KL values (in bits), one per batch element.\n",
    "        \"\"\"\n",
    "        batch_size = x_start.shape[0]\n",
    "        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)\n",
    "        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)\n",
    "        kl_prior = normal_kl(\n",
    "            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0\n",
    "        )\n",
    "        return mean_flat(kl_prior) / np.log(2.0)\n",
    "\n",
    "    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the entire variational lower-bound, measured in bits-per-dim,\n",
    "        as well as other related quantities.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param clip_denoised: if True, clip denoised samples.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - total_bpd: the total variational lower-bound, per batch element.\n",
    "                 - prior_bpd: the prior term in the lower-bound.\n",
    "                 - vb: an [N x T] tensor of terms in the lower-bound.\n",
    "                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.\n",
    "                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.\n",
    "        \"\"\"\n",
    "        device = x_start.device\n",
    "        batch_size = x_start.shape[0]\n",
    "\n",
    "        vb = []\n",
    "        xstart_mse = []\n",
    "        mse = []\n",
    "        for t in list(range(self.num_timesteps))[::-1]:\n",
    "            t_batch = th.tensor([t] * batch_size, device=device)\n",
    "            noise = th.randn_like(x_start)\n",
    "            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)\n",
    "            # Calculate VLB term at the current timestep\n",
    "            with th.no_grad():\n",
    "                out = self._vb_terms_bpd(\n",
    "                    model,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t_batch,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "            vb.append(out[\"output\"])\n",
    "            xstart_mse.append(mean_flat((out[\"pred_xstart\"] - x_start) ** 2))\n",
    "            eps = self._predict_eps_from_xstart(x_t, t_batch, out[\"pred_xstart\"])\n",
    "            mse.append(mean_flat((eps - noise) ** 2))\n",
    "\n",
    "        vb = th.stack(vb, dim=1)\n",
    "        xstart_mse = th.stack(xstart_mse, dim=1)\n",
    "        mse = th.stack(mse, dim=1)\n",
    "\n",
    "        prior_bpd = self._prior_bpd(x_start)\n",
    "        total_bpd = vb.sum(dim=1) + prior_bpd\n",
    "        return {\n",
    "            \"total_bpd\": total_bpd,\n",
    "            \"prior_bpd\": prior_bpd,\n",
    "            \"vb\": vb,\n",
    "            \"xstart_mse\": xstart_mse,\n",
    "            \"mse\": mse,\n",
    "        }\n",
    "\n",
    "\n",
    "def _extract_into_tensor(arr, timesteps, broadcast_shape):\n",
    "    \"\"\"\n",
    "    Extract values from a 1-D numpy array for a batch of indices.\n",
    "    :param arr: the 1-D numpy array.\n",
    "    :param timesteps: a tensor of indices into the array to extract.\n",
    "    :param broadcast_shape: a larger shape of K dimensions with the batch\n",
    "                            dimension equal to the length of timesteps.\n",
    "    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.\n",
    "    \"\"\"\n",
    "    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()\n",
    "    while len(res.shape) < len(broadcast_shape):\n",
    "        res = res[..., None]\n",
    "    return res + th.zeros(broadcast_shape, device=timesteps.device)\n",
    "\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  respace\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "\n",
    "\n",
    "\n",
    "def space_timesteps(num_timesteps, section_counts):\n",
    "    \"\"\"\n",
    "    Create a list of timesteps to use from an original diffusion process,\n",
    "    given the number of timesteps we want to take from equally-sized portions\n",
    "    of the original process.\n",
    "    For example, if there's 300 timesteps and the section counts are [10,15,20]\n",
    "    then the first 100 timesteps are strided to be 10 timesteps, the second 100\n",
    "    are strided to be 15 timesteps, and the final 100 are strided to be 20.\n",
    "    If the stride is a string starting with \"ddim\", then the fixed striding\n",
    "    from the DDIM paper is used, and only one section is allowed.\n",
    "    :param num_timesteps: the number of diffusion steps in the original\n",
    "                          process to divide up.\n",
    "    :param section_counts: either a list of numbers, or a string containing\n",
    "                           comma-separated numbers, indicating the step count\n",
    "                           per section. As a special case, use \"ddimN\" where N\n",
    "                           is a number of steps to use the striding from the\n",
    "                           DDIM paper.\n",
    "    :return: a set of diffusion steps from the original process to use.\n",
    "    \"\"\"\n",
    "    if isinstance(section_counts, str):\n",
    "        if section_counts.startswith(\"ddim\"):\n",
    "            desired_count = int(section_counts[len(\"ddim\") :])\n",
    "            for i in range(1, num_timesteps):\n",
    "                if len(range(0, num_timesteps, i)) == desired_count:\n",
    "                    return set(range(0, num_timesteps, i))\n",
    "            raise ValueError(\n",
    "                f\"cannot create exactly {num_timesteps} steps with an integer stride\"\n",
    "            )\n",
    "        section_counts = [int(x) for x in section_counts.split(\",\")]\n",
    "    size_per = num_timesteps // len(section_counts)\n",
    "    extra = num_timesteps % len(section_counts)\n",
    "    start_idx = 0\n",
    "    all_steps = []\n",
    "    for i, section_count in enumerate(section_counts):\n",
    "        size = size_per + (1 if i < extra else 0)\n",
    "        if size < section_count:\n",
    "            raise ValueError(\n",
    "                f\"cannot divide section of {size} steps into {section_count}\"\n",
    "            )\n",
    "        if section_count <= 1:\n",
    "            frac_stride = 1\n",
    "        else:\n",
    "            frac_stride = (size - 1) / (section_count - 1)\n",
    "        cur_idx = 0.0\n",
    "        taken_steps = []\n",
    "        for _ in range(section_count):\n",
    "            taken_steps.append(start_idx + round(cur_idx))\n",
    "            cur_idx += frac_stride\n",
    "        all_steps += taken_steps\n",
    "        start_idx += size\n",
    "    return set(all_steps)\n",
    "\n",
    "\n",
    "class SpacedDiffusion(GaussianDiffusion):\n",
    "    \"\"\"\n",
    "    A diffusion process which can skip steps in a base diffusion process.\n",
    "    :param use_timesteps: a collection (sequence or set) of timesteps from the\n",
    "                          original diffusion process to retain.\n",
    "    :param kwargs: the kwargs to create the base diffusion process.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, use_timesteps, **kwargs):\n",
    "        self.use_timesteps = set(use_timesteps)\n",
    "        self.timestep_map = []\n",
    "        self.original_num_steps = len(kwargs[\"betas\"])\n",
    "\n",
    "        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa\n",
    "        last_alpha_cumprod = 1.0\n",
    "        new_betas = []\n",
    "        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):\n",
    "            if i in self.use_timesteps:\n",
    "                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)\n",
    "                last_alpha_cumprod = alpha_cumprod\n",
    "                self.timestep_map.append(i)\n",
    "        kwargs[\"betas\"] = np.array(new_betas)\n",
    "        super().__init__(**kwargs)\n",
    "\n",
    "    def p_mean_variance(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def training_losses(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().training_losses(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def condition_mean(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def condition_score(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def _wrap_model(self, model):\n",
    "        if isinstance(model, _WrappedModel):\n",
    "            return model\n",
    "        return _WrappedModel(\n",
    "            model, self.timestep_map, self.original_num_steps\n",
    "        )\n",
    "\n",
    "    def _scale_timesteps(self, t):\n",
    "        # Scaling is done by the wrapped model.\n",
    "        return t\n",
    "\n",
    "\n",
    "class _WrappedModel:\n",
    "    def __init__(self, model, timestep_map, original_num_steps):\n",
    "        self.model = model\n",
    "        self.timestep_map = timestep_map\n",
    "        # self.rescale_timesteps = rescale_timesteps\n",
    "        self.original_num_steps = original_num_steps\n",
    "\n",
    "    def __call__(self, x, ts, **kwargs):\n",
    "        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)\n",
    "        new_ts = map_tensor[ts]\n",
    "        # if self.rescale_timesteps:\n",
    "        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)\n",
    "        return self.model(x, new_ts, **kwargs)\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  init\n",
    "##################################################################3\n",
    "\n",
    "def create_diffusion(\n",
    "    timestep_respacing,\n",
    "    noise_schedule=\"linear\",\n",
    "    use_kl=False,\n",
    "    sigma_small=False,\n",
    "    predict_xstart=False,\n",
    "    learn_sigma=True,\n",
    "    rescale_learned_sigmas=False,\n",
    "    diffusion_steps=1000\n",
    "):\n",
    "    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)\n",
    "    if use_kl:\n",
    "        loss_type = LossType.RESCALED_KL\n",
    "    elif rescale_learned_sigmas:\n",
    "        loss_type = LossType.RESCALED_MSE\n",
    "    else:\n",
    "        loss_type = LossType.MSE\n",
    "    if timestep_respacing is None or timestep_respacing == \"\":\n",
    "        timestep_respacing = [diffusion_steps]\n",
    "    return SpacedDiffusion(\n",
    "        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),\n",
    "        betas=betas,\n",
    "        model_mean_type=(\n",
    "            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X\n",
    "        ),\n",
    "        model_var_type=(\n",
    "            (\n",
    "                ModelVarType.FIXED_LARGE\n",
    "                if not sigma_small\n",
    "                else ModelVarType.FIXED_SMALL\n",
    "            )\n",
    "            if not learn_sigma\n",
    "            else ModelVarType.LEARNED_RANGE\n",
    "        ),\n",
    "        loss_type=loss_type\n",
    "        # rescale_timesteps=rescale_timesteps,\n",
    "    )\n",
    "\n",
    "\n",
    "#from Sample import *\n",
    "#from Diffusion import *\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e1c52883-af42-42f4-b724-b1c257e0e60e",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Original DiT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "id": "1c517eec-a688-4ccc-b85f-ce538d0bdb48",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "# --------------------------------------------------------\n",
    "# References:\n",
    "# GLIDE: https://github.com/openai/glide-text2im\n",
    "# MAE: https://github.com/facebookresearch/mae/blob/main/models_mae.py\n",
    "# --------------------------------------------------------\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import numpy as np\n",
    "import math\n",
    "from timm.models.vision_transformer import PatchEmbed, Attention, Mlp\n",
    "\n",
    "\n",
    "def modulate(x, shift, scale):\n",
    "    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#               Embedding Layers for Timesteps and Class Labels                 #\n",
    "#################################################################################\n",
    "\n",
    "class TimestepEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds scalar timesteps into vector representations.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, frequency_embedding_size=256):\n",
    "        super().__init__()\n",
    "        self.mlp = nn.Sequential(\n",
    "            nn.Linear(frequency_embedding_size, hidden_size, bias=True),\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, hidden_size, bias=True),\n",
    "        )\n",
    "        self.frequency_embedding_size = frequency_embedding_size\n",
    "\n",
    "    @staticmethod\n",
    "    def timestep_embedding(t, dim, max_period=10000):\n",
    "        \"\"\"\n",
    "        Create sinusoidal timestep embeddings.\n",
    "        :param t: a 1-D Tensor of N indices, one per batch element.\n",
    "                          These may be fractional.\n",
    "        :param dim: the dimension of the output.\n",
    "        :param max_period: controls the minimum frequency of the embeddings.\n",
    "        :return: an (N, D) Tensor of positional embeddings.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/glide_text2im/nn.py\n",
    "        half = dim // 2\n",
    "        freqs = torch.exp(\n",
    "            -math.log(max_period) * torch.arange(start=0, end=half, dtype=torch.float32) / half\n",
    "        ).to(device=t.device)\n",
    "        args = t[:, None].float() * freqs[None]\n",
    "        embedding = torch.cat([torch.cos(args), torch.sin(args)], dim=-1)\n",
    "        if dim % 2:\n",
    "            embedding = torch.cat([embedding, torch.zeros_like(embedding[:, :1])], dim=-1)\n",
    "        return embedding\n",
    "\n",
    "    def forward(self, t):\n",
    "        t_freq = self.timestep_embedding(t, self.frequency_embedding_size)\n",
    "        t_emb = self.mlp(t_freq)\n",
    "        return t_emb\n",
    "\n",
    "\n",
    "class LabelEmbedder(nn.Module):\n",
    "    \"\"\"\n",
    "    Embeds class labels into vector representations. Also handles label dropout for classifier-free guidance.\n",
    "    \"\"\"\n",
    "    def __init__(self, num_classes, hidden_size, dropout_prob):\n",
    "        super().__init__()\n",
    "        use_cfg_embedding = dropout_prob > 0\n",
    "        self.embedding_table = nn.Embedding(num_classes + use_cfg_embedding, hidden_size)\n",
    "        self.num_classes = num_classes\n",
    "        self.dropout_prob = dropout_prob\n",
    "\n",
    "    def token_drop(self, labels, force_drop_ids=None):\n",
    "        \"\"\"\n",
    "        Drops labels to enable classifier-free guidance.\n",
    "        \"\"\"\n",
    "        if force_drop_ids is None:\n",
    "            drop_ids = torch.rand(labels.shape[0], device=labels.device) < self.dropout_prob\n",
    "            # print('drop',drop_ids)\n",
    "        else:\n",
    "            drop_ids = force_drop_ids == 1\n",
    "        # print('drop2',labels)\n",
    "        labels = torch.where(drop_ids, self.num_classes, labels)\n",
    "        # print('drop3',labels)\n",
    "        return labels\n",
    "\n",
    "    def forward(self, labels, train, force_drop_ids=None):\n",
    "        use_dropout = self.dropout_prob > 0\n",
    "        if (train and use_dropout) or (force_drop_ids is not None):\n",
    "            labels = self.token_drop(labels, force_drop_ids)\n",
    "        embeddings = self.embedding_table(labels)\n",
    "        return embeddings\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                 Core DiT Model                                #\n",
    "#################################################################################\n",
    "\n",
    "record_iter=[0,1,2,4,8,16,32,64,128,256,512,999]\n",
    "\n",
    "\n",
    "class DiTBlock(nn.Module):\n",
    "    \"\"\"\n",
    "    A DiT block with adaptive layer norm zero (adaLN-Zero) conditioning.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, num_heads, mlp_ratio=4.0, **block_kwargs):\n",
    "        super().__init__()\n",
    "        self.norm1 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        self.attn = Attention(hidden_size, num_heads=num_heads, qkv_bias=True, **block_kwargs)\n",
    "        self.norm2 = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        mlp_hidden_dim = int(hidden_size * mlp_ratio)\n",
    "        approx_gelu = lambda: nn.GELU(approximate=\"tanh\")\n",
    "        self.mlp = Mlp(in_features=hidden_size, hidden_features=mlp_hidden_dim, act_layer=approx_gelu, drop=0)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 6 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        #pdb.set_trace()\n",
    "        \n",
    "        global test_iter\n",
    "        shift_msa, scale_msa, gate_msa, shift_mlp, scale_mlp, gate_mlp = self.adaLN_modulation(c).chunk(6, dim=1)\n",
    "        if test_iter//12 in record_iter:\n",
    "            \n",
    "            \n",
    "            \n",
    "            \n",
    "            \n",
    "            \n",
    "            #pdb.set_trace()\n",
    "#             N=self.attn.qkv.state_dict()['weight'].shape[0]//3\n",
    "#             Q=self.attn.qkv.state_dict()['weight'][:N]\n",
    "#             K=self.attn.qkv.state_dict()['weight'][N:2*N] \n",
    "#             V=self.attn.qkv.state_dict()['weight'][2*N:3*N]\n",
    "#             xx=modulate(self.norm1(x), shift_msa, scale_msa)\n",
    "            \n",
    "#             Qx=torch.einsum(\"nND,MD->nNM\",xx,Q)\n",
    "#             Kx=torch.einsum(\"nND,MD->nNM\",xx,K)\n",
    "#             Vx=torch.einsum(\"nND,MD->nNM\",xx,V)\n",
    "#             score_matrix=torch.einsum(\"nND,nMD->nNM\",Qx,Kx)\n",
    "            \n",
    "            xx=modulate(self.norm1(x), shift_msa, scale_msa)\n",
    "            B, N, C = xx.shape\n",
    "\n",
    "            qkv = self.attn.qkv(xx).reshape(B, N, 3, self.attn.num_heads,self.attn.head_dim).permute(2, 0, 3, 1, 4)\n",
    "            q, k, v = qkv.unbind(0)\n",
    "            q, k = self.attn.q_norm(q), self.attn.k_norm(k)\n",
    "\n",
    "\n",
    "            q = q * self.attn.scale\n",
    "            attn = q @ k.transpose(-2, -1)\n",
    "            attn = attn.softmax(dim=-1)\n",
    "            attn = self.attn.attn_drop(attn)\n",
    "            score_matrix=attn\n",
    "            \n",
    "            sc1=plt.imshow(score_matrix[0,0].cpu())\n",
    "            sc1.set_clim(0,0.1)\n",
    "            plt.savefig(f\"./figsm/test_{test_iter}.png\") \n",
    "        \n",
    "        \n",
    "        x = x + gate_msa.unsqueeze(1) * self.attn(modulate(self.norm1(x), shift_msa, scale_msa))\n",
    "        x = x + gate_mlp.unsqueeze(1) * self.mlp(modulate(self.norm2(x), shift_mlp, scale_mlp))\n",
    "        test_iter+=1\n",
    "        return x\n",
    "\n",
    "\n",
    "class FinalLayer(nn.Module):\n",
    "    \"\"\"\n",
    "    The final layer of DiT.\n",
    "    \"\"\"\n",
    "    def __init__(self, hidden_size, patch_size, out_channels):\n",
    "        super().__init__()\n",
    "        self.norm_final = nn.LayerNorm(hidden_size, elementwise_affine=False, eps=1e-6)\n",
    "        ##### self.linear = nn.Linear(hidden_size, patch_size * patch_size * out_channels, bias=True)\n",
    "        self.linear = nn.Linear(hidden_size, patch_size * out_channels, bias=True)\n",
    "        self.adaLN_modulation = nn.Sequential(\n",
    "            nn.SiLU(),\n",
    "            nn.Linear(hidden_size, 2 * hidden_size, bias=True)\n",
    "        )\n",
    "\n",
    "    def forward(self, x, c):\n",
    "        shift, scale = self.adaLN_modulation(c).chunk(2, dim=1)\n",
    "        x = modulate(self.norm_final(x), shift, scale)\n",
    "        x = self.linear(x)\n",
    "        return x\n",
    "\n",
    "class TemporalPatchEmbedding(nn.Module):\n",
    "    def __init__(self, input_size, hidden_size, bias=True):\n",
    "        super(TemporalPatchEmbedding, self).__init__()\n",
    "        self.linear = nn.Linear(input_size, hidden_size, bias=bias)\n",
    "\n",
    "    def forward(self, x):\n",
    "        # 输入 x 的形状：[batch_size, seq_len, input_size]\n",
    "\n",
    "        # 将输入 x 变形为 [batch_size * seq_len, input_size]\n",
    "        N,T,D=x.shape\n",
    "        x = x.view(-1, D)\n",
    "        # print('a',x.shape)\n",
    "        # 应用 Linear 层\n",
    "        x = self.linear(x)\n",
    "        # print('b',x.shape)\n",
    "        # 将结果变形回原来的形状 [batch_size, seq_len, hidden_size]\n",
    "        x = x.view(N, T, x.shape[-1])\n",
    "        # print('c',x.shape)\n",
    "        return x\n",
    "\n",
    "\n",
    "class DiT(nn.Module):\n",
    "    \"\"\"\n",
    "    Diffusion model with a Transformer backbone.\n",
    "    \"\"\"\n",
    "    def __init__(\n",
    "        self,\n",
    "        input_size=32,\n",
    "        patch_size=2,\n",
    "        in_channels=4,\n",
    "        hidden_size=1152,\n",
    "        depth=28,\n",
    "        num_heads=16,\n",
    "        mlp_ratio=4.0,\n",
    "        class_dropout_prob=0.1,\n",
    "        num_classes=1000,\n",
    "        learn_sigma=True,\n",
    "        seq_length=128,\n",
    "    ):\n",
    "        super().__init__()\n",
    "        self.learn_sigma = learn_sigma\n",
    "        self.in_channels = 1\n",
    "        self.out_channels = self.in_channels * 2 if learn_sigma else self.in_channels\n",
    "        # print('out',self.out_channels)\n",
    "        self.patch_size = patch_size\n",
    "        self.num_heads = num_heads\n",
    "        self.hidden_size = hidden_size\n",
    "        \n",
    "\n",
    "        # self.x_embedder = PatchEmbed(input_size, patch_size, in_channels, hidden_size, bias=True)\n",
    "        self.x_embedder = TemporalPatchEmbedding(input_size, hidden_size, bias=True)\n",
    "        self.t_embedder = TimestepEmbedder(hidden_size)\n",
    "        self.y_embedder = LabelEmbedder(num_classes, hidden_size, class_dropout_prob)\n",
    "        self.num_patches = seq_length ## [N,T,D] no T\n",
    "        # Will use fixed sin-cos embedding:\n",
    "        self.pos_embed = nn.Parameter(torch.zeros(1, self.num_patches,self.hidden_size), requires_grad=False)\n",
    "\n",
    "        self.blocks = nn.ModuleList([\n",
    "            DiTBlock(hidden_size, num_heads, mlp_ratio=mlp_ratio) for _ in range(depth)\n",
    "        ])\n",
    "        self.final_layer = FinalLayer(hidden_size, patch_size, self.out_channels)\n",
    "        self.initialize_weights()\n",
    "\n",
    "    def initialize_weights(self):\n",
    "        # Initialize transformer layers:\n",
    "        def _basic_init(module):\n",
    "            if isinstance(module, nn.Linear):\n",
    "                torch.nn.init.xavier_uniform_(module.weight)\n",
    "                if module.bias is not None:\n",
    "                    nn.init.constant_(module.bias, 0)\n",
    "        self.apply(_basic_init)\n",
    "\n",
    "        # Initialize (and freeze) pos_embed by sin-cos embedding:\n",
    "        pos_embed = get_1d_sincos_pos_embed(self.num_patches,self.hidden_size)\n",
    "        # pos_embed = get_2d_sincos_pos_embed(self.pos_embed.shape[-1], int(self.num_patches ** 0.5))\n",
    "        self.pos_embed.data.copy_(torch.from_numpy(pos_embed).float().unsqueeze(0))\n",
    "\n",
    "        # Initialize patch_embed like nn.Linear (instead of nn.Conv2d):\n",
    "        # w = self.x_embedder.proj.weight.data\n",
    "        # nn.init.xavier_uniform_(w.view([w.shape[0], -1]))\n",
    "        # nn.init.constant_(self.x_embedder.proj.bias, 0)\n",
    "        w = self.x_embedder.linear.weight.data\n",
    "        b = self.x_embedder.linear.bias.data\n",
    "        nn.init.xavier_uniform_(w)\n",
    "        nn.init.constant_(b, 0)\n",
    "\n",
    "        # Initialize label embedding table:\n",
    "        nn.init.normal_(self.y_embedder.embedding_table.weight, std=0.02)\n",
    "\n",
    "        # Initialize timestep embedding MLP:\n",
    "        nn.init.normal_(self.t_embedder.mlp[0].weight, std=0.02)\n",
    "        nn.init.normal_(self.t_embedder.mlp[2].weight, std=0.02)\n",
    "\n",
    "        # Zero-out adaLN modulation layers in DiT blocks:\n",
    "        for block in self.blocks:\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].weight, 0)\n",
    "            nn.init.constant_(block.adaLN_modulation[-1].bias, 0)\n",
    "\n",
    "        # Zero-out output layers:\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].weight, 0)\n",
    "        nn.init.constant_(self.final_layer.adaLN_modulation[-1].bias, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.weight, 0)\n",
    "        nn.init.constant_(self.final_layer.linear.bias, 0)\n",
    "\n",
    "    def unpatchify(self, x):\n",
    "        \"\"\"\n",
    "        x: (N, T, patch_size**2 * C)\n",
    "        imgs: (N, H, W, C)\n",
    "        \"\"\"\n",
    "        # print('unp',x.shape)\n",
    "        p = self.num_patches\n",
    "\n",
    "        # B, T, C = x.shape\n",
    "\n",
    "        # x = x.reshape(shape=(x.shape[0], p, p))\n",
    "        # x = torch.einsum('nhwpqc->nchpwq', x)\n",
    "        # imgs = x.reshape(shape=(B, C, T))\n",
    "        # return imgs\n",
    "        return x\n",
    "\n",
    "    def forward(self, x, t, y):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT.\n",
    "        x: (N, C, H, W) tensor of spatial inputs (images or latent representations of images)\n",
    "        t: (N,) tensor of diffusion timesteps\n",
    "        y: (N,) tensor of class labels\n",
    "        \"\"\"\n",
    "        # print('f1',x.shape)\n",
    "        x = self.x_embedder(x) + self.pos_embed  # (N, T, D), where T = H * W / patch_size ** 2\n",
    "        # print('f2',x.shape)\n",
    "        t = self.t_embedder(t)                   # (N, D)\n",
    "        # print('f3',t.shape)\n",
    "        y = self.y_embedder(y, self.training)    # (N, D)\n",
    "        # print('f4',y.shape)\n",
    "        c = t + y                                # (N, D)\n",
    "        # print('f5',torch.abs(x[0]).mean())\n",
    "        for (i,block) in enumerate(self.blocks):\n",
    "            x = block(x, c)                      # (N, T, D)\n",
    "            # print(f'f6_{i}',torch.abs(x[0]).mean())\n",
    "        # print('f6',x.shape)\n",
    "        x = self.final_layer(x, c)                # (N, T, patch_size ** 2 * out_channels)\n",
    "        # print('f7',x.shape)\n",
    "        # print('f7',torch.abs(x[0]).mean())\n",
    "        x = self.unpatchify(x)                   # (N, out_channels, H, W)\n",
    "        # print('f8',x.shape)\n",
    "        # print('f8',torch.abs(x[0]).mean())\n",
    "        return x\n",
    "\n",
    "    def forward_with_cfg(self, x, t, y, cfg_scale):\n",
    "        \"\"\"\n",
    "        Forward pass of DiT, but also batches the unconditional forward pass for classifier-free guidance.\n",
    "        \"\"\"\n",
    "        # https://github.com/openai/glide-text2im/blob/main/notebooks/text2im.ipynb\n",
    "        half = x[: len(x) // 2]\n",
    "        combined = torch.cat([half, half], dim=0)\n",
    "        model_out = self.forward(combined, t, y)\n",
    "        # print('0000',model_out.shape)\n",
    "        # For exact reproducibility reasons, we apply classifier-free guidance on only\n",
    "        # three channels by default. The standard approach to cfg applies it to all channels.\n",
    "        # This can be done by uncommenting the following line and commenting-out the line following that.\n",
    "        # eps, rest = model_out[:, :self.in_channels], model_out[:, self.in_channels:]\n",
    "        eps, rest = model_out[:, :, :self.patch_size], model_out[:, :,self.patch_size:]\n",
    "        # print('1111',eps.shape,rest.shape)\n",
    "        cond_eps, uncond_eps = torch.split(eps, len(eps) // 2, dim=0)\n",
    "        # print('2222',cond_eps.shape,uncond_eps.shape)\n",
    "        half_eps = uncond_eps + cfg_scale * (cond_eps - uncond_eps)\n",
    "        # print('3333',half_eps.shape)\n",
    "        eps = torch.cat([half_eps, half_eps], dim=0)\n",
    "        return torch.cat([eps, rest], dim=2)\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                   Sine/Cosine Positional Embedding Functions                  #\n",
    "#################################################################################\n",
    "# https://github.com/facebookresearch/mae/blob/main/util/pos_embed.py\n",
    "\n",
    "def get_2d_sincos_pos_embed(embed_dim, grid_size, cls_token=False, extra_tokens=0):\n",
    "    \"\"\"\n",
    "    grid_size: int of the grid height and width\n",
    "    return:\n",
    "    pos_embed: [grid_size*grid_size, embed_dim] or [1+grid_size*grid_size, embed_dim] (w/ or w/o cls_token)\n",
    "    \"\"\"\n",
    "    grid_h = np.arange(grid_size, dtype=np.float32)\n",
    "    grid_w = np.arange(grid_size, dtype=np.float32)\n",
    "    grid = np.meshgrid(grid_w, grid_h)  # here w goes first\n",
    "    grid = np.stack(grid, axis=0)\n",
    "\n",
    "    grid = grid.reshape([2, 1, grid_size, grid_size])\n",
    "    pos_embed = get_2d_sincos_pos_embed_from_grid(embed_dim, grid)\n",
    "    if cls_token and extra_tokens > 0:\n",
    "        pos_embed = np.concatenate([np.zeros([extra_tokens, embed_dim]), pos_embed], axis=0)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "def get_2d_sincos_pos_embed_from_grid(embed_dim, grid):\n",
    "    assert embed_dim % 2 == 0\n",
    "\n",
    "    # use half of dimensions to encode grid_h\n",
    "    emb_h = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[0])  # (H*W, D/2)\n",
    "    emb_w = get_1d_sincos_pos_embed_from_grid(embed_dim // 2, grid[1])  # (H*W, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_h, emb_w], axis=1) # (H*W, D)\n",
    "    return emb\n",
    "\n",
    "\n",
    "def get_1d_sincos_pos_embed_from_grid(embed_dim, pos):\n",
    "    \"\"\"\n",
    "    embed_dim: output dimension for each position\n",
    "    pos: a list of positions to be encoded: size (M,)\n",
    "    out: (M, D)\n",
    "    \"\"\"\n",
    "    assert embed_dim % 2 == 0\n",
    "    omega = np.arange(embed_dim // 2, dtype=np.float64)\n",
    "    omega /= embed_dim / 2.\n",
    "    omega = 1. / 10000**omega  # (D/2,)\n",
    "\n",
    "    pos = pos.reshape(-1)  # (M,)\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (M, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out) # (M, D/2)\n",
    "    emb_cos = np.cos(out) # (M, D/2)\n",
    "\n",
    "    emb = np.concatenate([emb_sin, emb_cos], axis=1)  # (M, D)\n",
    "    return emb\n",
    "\n",
    "def get_1d_sincos_pos_embed(seq_length, hidden_size):\n",
    "    \"\"\"\n",
    "    seq_length: 长度为 seq_length 的序列\n",
    "    hidden_size: 每个时间点的向量维度\n",
    "    return:\n",
    "    pos_embed: 位置编码矩阵，形状为 [seq_length, hidden_size]\n",
    "    \"\"\"\n",
    "    assert hidden_size % 2 == 0, \"hidden_size must be even for sin-cos encoding\"\n",
    "    omega = np.arange(hidden_size // 2, dtype=np.float64)\n",
    "    omega /= hidden_size / 2.\n",
    "    omega = 1. / 10000 ** omega  # (D/2,)\n",
    "\n",
    "    pos = np.arange(seq_length, dtype=np.float64)  # 时间步数作为位置编码的维度\n",
    "    out = np.einsum('m,d->md', pos, omega)  # (seq_length, D/2), outer product\n",
    "\n",
    "    emb_sin = np.sin(out)  # (seq_length, D/2)\n",
    "    emb_cos = np.cos(out)  # (seq_length, D/2)\n",
    "\n",
    "    pos_embed = np.concatenate([emb_sin, emb_cos], axis=1)  # (seq_length, D)\n",
    "    return pos_embed\n",
    "\n",
    "\n",
    "\n",
    "#################################################################################\n",
    "#                                   DiT Configs                                  #\n",
    "#################################################################################\n",
    "\n",
    "def DiT_XL_2(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_4(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_XL_8(**kwargs):\n",
    "    return DiT(depth=28, hidden_size=1152, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_2(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=2, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_4(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=4, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_L_8(**kwargs):\n",
    "    return DiT(depth=24, hidden_size=1024, patch_size=8, num_heads=16, **kwargs)\n",
    "\n",
    "def DiT_B_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=2, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=4, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_B_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=768, patch_size=8, num_heads=12, **kwargs)\n",
    "\n",
    "def DiT_S_2(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=2, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_4(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=4, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_S_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=384, patch_size=8, num_heads=6, **kwargs)\n",
    "\n",
    "def DiT_P_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=8, patch_size=8, num_heads=1, **kwargs)\n",
    "\n",
    "\n",
    "def DiT_PD_8(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, **kwargs)\n",
    "\n",
    "\n",
    "def DiT_PD_8_N32(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=32, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N64(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=64, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N128(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=128, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N256(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=256, **kwargs)\n",
    "\n",
    "def DiT_PD_8_N512(**kwargs):\n",
    "    return DiT(depth=12, hidden_size=32, patch_size=8, num_heads=4, seq_length=512, **kwargs)\n",
    "\n",
    "\n",
    "\n",
    "DiT_models = {\n",
    "    'DiT-XL/2': DiT_XL_2,  'DiT-XL/4': DiT_XL_4,  'DiT-XL/8': DiT_XL_8,\n",
    "    'DiT-L/2':  DiT_L_2,   'DiT-L/4':  DiT_L_4,   'DiT-L/8':  DiT_L_8,\n",
    "    'DiT-B/2':  DiT_B_2,   'DiT-B/4':  DiT_B_4,   'DiT-B/8':  DiT_B_8,\n",
    "    'DiT-S/2':  DiT_S_2,   'DiT-S/4':  DiT_S_4,   'DiT-S/8':  DiT_S_8,\n",
    "    'DiT-P/8':  DiT_P_8,   'DiT-PD/8':  DiT_PD_8, 'DiT-PD/8_N=32':  DiT_PD_8_N32, 'DiT-PD/8_N=64':  DiT_PD_8_N64, 'DiT-PD/8_N=128':  DiT_PD_8_N128, 'DiT-PD/8_N=256':  DiT_PD_8_N256, 'DiT-PD/8_N=512':  DiT_PD_8_N512\n",
    "}\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  diffusion utils\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import torch as th\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def normal_kl(mean1, logvar1, mean2, logvar2):\n",
    "    \"\"\"\n",
    "    Compute the KL divergence between two gaussians.\n",
    "    Shapes are automatically broadcasted, so batches can be compared to\n",
    "    scalars, among other use cases.\n",
    "    \"\"\"\n",
    "    tensor = None\n",
    "    for obj in (mean1, logvar1, mean2, logvar2):\n",
    "        if isinstance(obj, th.Tensor):\n",
    "            tensor = obj\n",
    "            break\n",
    "    assert tensor is not None, \"at least one argument must be a Tensor\"\n",
    "\n",
    "    # Force variances to be Tensors. Broadcasting helps convert scalars to\n",
    "    # Tensors, but it does not work for th.exp().\n",
    "    logvar1, logvar2 = [\n",
    "        x if isinstance(x, th.Tensor) else th.tensor(x).to(tensor)\n",
    "        for x in (logvar1, logvar2)\n",
    "    ]\n",
    "\n",
    "    return 0.5 * (\n",
    "        -1.0\n",
    "        + logvar2\n",
    "        - logvar1\n",
    "        + th.exp(logvar1 - logvar2)\n",
    "        + ((mean1 - mean2) ** 2) * th.exp(-logvar2)\n",
    "    )\n",
    "\n",
    "\n",
    "def approx_standard_normal_cdf(x):\n",
    "    \"\"\"\n",
    "    A fast approximation of the cumulative distribution function of the\n",
    "    standard normal.\n",
    "    \"\"\"\n",
    "    return 0.5 * (1.0 + th.tanh(np.sqrt(2.0 / np.pi) * (x + 0.044715 * th.pow(x, 3))))\n",
    "\n",
    "\n",
    "def continuous_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a continuous Gaussian distribution.\n",
    "    :param x: the targets\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    normalized_x = centered_x * inv_stdv\n",
    "    log_probs = th.distributions.Normal(th.zeros_like(x), th.ones_like(x)).log_prob(normalized_x)\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "def discretized_gaussian_log_likelihood(x, *, means, log_scales):\n",
    "    \"\"\"\n",
    "    Compute the log-likelihood of a Gaussian distribution discretizing to a\n",
    "    given image.\n",
    "    :param x: the target images. It is assumed that this was uint8 values,\n",
    "              rescaled to the range [-1, 1].\n",
    "    :param means: the Gaussian mean Tensor.\n",
    "    :param log_scales: the Gaussian log stddev Tensor.\n",
    "    :return: a tensor like x of log probabilities (in nats).\n",
    "    \"\"\"\n",
    "    assert x.shape == means.shape == log_scales.shape\n",
    "    centered_x = x - means\n",
    "    inv_stdv = th.exp(-log_scales)\n",
    "    plus_in = inv_stdv * (centered_x + 1.0 / 255.0)\n",
    "    cdf_plus = approx_standard_normal_cdf(plus_in)\n",
    "    min_in = inv_stdv * (centered_x - 1.0 / 255.0)\n",
    "    cdf_min = approx_standard_normal_cdf(min_in)\n",
    "    log_cdf_plus = th.log(cdf_plus.clamp(min=1e-12))\n",
    "    log_one_minus_cdf_min = th.log((1.0 - cdf_min).clamp(min=1e-12))\n",
    "    cdf_delta = cdf_plus - cdf_min\n",
    "    log_probs = th.where(\n",
    "        x < -0.999,\n",
    "        log_cdf_plus,\n",
    "        th.where(x > 0.999, log_one_minus_cdf_min, th.log(cdf_delta.clamp(min=1e-12))),\n",
    "    )\n",
    "    assert log_probs.shape == x.shape\n",
    "    return log_probs\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  Gaussian Diffusion\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "import enum\n",
    "\n",
    "\n",
    "\n",
    "def mean_flat(tensor):\n",
    "    \"\"\"\n",
    "    Take the mean over all non-batch dimensions.\n",
    "    \"\"\"\n",
    "    return tensor.mean(dim=list(range(1, len(tensor.shape))))\n",
    "\n",
    "\n",
    "class ModelMeanType(enum.Enum):\n",
    "    \"\"\"\n",
    "    Which type of output the model predicts.\n",
    "    \"\"\"\n",
    "\n",
    "    PREVIOUS_X = enum.auto()  # the model predicts x_{t-1}\n",
    "    START_X = enum.auto()  # the model predicts x_0\n",
    "    EPSILON = enum.auto()  # the model predicts epsilon\n",
    "\n",
    "\n",
    "class ModelVarType(enum.Enum):\n",
    "    \"\"\"\n",
    "    What is used as the model's output variance.\n",
    "    The LEARNED_RANGE option has been added to allow the model to predict\n",
    "    values between FIXED_SMALL and FIXED_LARGE, making its job easier.\n",
    "    \"\"\"\n",
    "\n",
    "    LEARNED = enum.auto()\n",
    "    FIXED_SMALL = enum.auto()\n",
    "    FIXED_LARGE = enum.auto()\n",
    "    LEARNED_RANGE = enum.auto()\n",
    "\n",
    "\n",
    "class LossType(enum.Enum):\n",
    "    MSE = enum.auto()  # use raw MSE loss (and KL when learning variances)\n",
    "    RESCALED_MSE = (\n",
    "        enum.auto()\n",
    "    )  # use raw MSE loss (with RESCALED_KL when learning variances)\n",
    "    KL = enum.auto()  # use the variational lower-bound\n",
    "    RESCALED_KL = enum.auto()  # like KL, but rescale to estimate the full VLB\n",
    "\n",
    "    def is_vb(self):\n",
    "        return self == LossType.KL or self == LossType.RESCALED_KL\n",
    "\n",
    "\n",
    "def _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, warmup_frac):\n",
    "    betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    warmup_time = int(num_diffusion_timesteps * warmup_frac)\n",
    "    betas[:warmup_time] = np.linspace(beta_start, beta_end, warmup_time, dtype=np.float64)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_beta_schedule(beta_schedule, *, beta_start, beta_end, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    This is the deprecated API for creating beta schedules.\n",
    "    See get_named_beta_schedule() for the new library of schedules.\n",
    "    \"\"\"\n",
    "    if beta_schedule == \"quad\":\n",
    "        betas = (\n",
    "            np.linspace(\n",
    "                beta_start ** 0.5,\n",
    "                beta_end ** 0.5,\n",
    "                num_diffusion_timesteps,\n",
    "                dtype=np.float64,\n",
    "            )\n",
    "            ** 2\n",
    "        )\n",
    "    elif beta_schedule == \"linear\":\n",
    "        betas = np.linspace(beta_start, beta_end, num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"warmup10\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.1)\n",
    "    elif beta_schedule == \"warmup50\":\n",
    "        betas = _warmup_beta(beta_start, beta_end, num_diffusion_timesteps, 0.5)\n",
    "    elif beta_schedule == \"const\":\n",
    "        betas = beta_end * np.ones(num_diffusion_timesteps, dtype=np.float64)\n",
    "    elif beta_schedule == \"jsd\":  # 1/T, 1/(T-1), 1/(T-2), ..., 1\n",
    "        betas = 1.0 / np.linspace(\n",
    "            num_diffusion_timesteps, 1, num_diffusion_timesteps, dtype=np.float64\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(beta_schedule)\n",
    "    assert betas.shape == (num_diffusion_timesteps,)\n",
    "    return betas\n",
    "\n",
    "\n",
    "def get_named_beta_schedule(schedule_name, num_diffusion_timesteps):\n",
    "    \"\"\"\n",
    "    Get a pre-defined beta schedule for the given name.\n",
    "    The beta schedule library consists of beta schedules which remain similar\n",
    "    in the limit of num_diffusion_timesteps.\n",
    "    Beta schedules may be added, but should not be removed or changed once\n",
    "    they are committed to maintain backwards compatibility.\n",
    "    \"\"\"\n",
    "    if schedule_name == \"linear\":\n",
    "        # Linear schedule from Ho et al, extended to work for any number of\n",
    "        # diffusion steps.\n",
    "        scale = 1000 / num_diffusion_timesteps\n",
    "        return get_beta_schedule(\n",
    "            \"linear\",\n",
    "            beta_start=scale * 0.0001,\n",
    "            beta_end=scale * 0.02,\n",
    "            num_diffusion_timesteps=num_diffusion_timesteps,\n",
    "        )\n",
    "    elif schedule_name == \"squaredcos_cap_v2\":\n",
    "        return betas_for_alpha_bar(\n",
    "            num_diffusion_timesteps,\n",
    "            lambda t: math.cos((t + 0.008) / 1.008 * math.pi / 2) ** 2,\n",
    "        )\n",
    "    else:\n",
    "        raise NotImplementedError(f\"unknown beta schedule: {schedule_name}\")\n",
    "\n",
    "\n",
    "def betas_for_alpha_bar(num_diffusion_timesteps, alpha_bar, max_beta=0.999):\n",
    "    \"\"\"\n",
    "    Create a beta schedule that discretizes the given alpha_t_bar function,\n",
    "    which defines the cumulative product of (1-beta) over time from t = [0,1].\n",
    "    :param num_diffusion_timesteps: the number of betas to produce.\n",
    "    :param alpha_bar: a lambda that takes an argument t from 0 to 1 and\n",
    "                      produces the cumulative product of (1-beta) up to that\n",
    "                      part of the diffusion process.\n",
    "    :param max_beta: the maximum beta to use; use values lower than 1 to\n",
    "                     prevent singularities.\n",
    "    \"\"\"\n",
    "    betas = []\n",
    "    for i in range(num_diffusion_timesteps):\n",
    "        t1 = i / num_diffusion_timesteps\n",
    "        t2 = (i + 1) / num_diffusion_timesteps\n",
    "        betas.append(min(1 - alpha_bar(t2) / alpha_bar(t1), max_beta))\n",
    "    return np.array(betas)\n",
    "\n",
    "\n",
    "class GaussianDiffusion:\n",
    "    \"\"\"\n",
    "    Utilities for training and sampling diffusion models.\n",
    "    Original ported from this codebase:\n",
    "    https://github.com/hojonathanho/diffusion/blob/1e0dceb3b3495bbe19116a5e1b3596cd0706c543/diffusion_tf/diffusion_utils_2.py#L42\n",
    "    :param betas: a 1-D numpy array of betas for each diffusion timestep,\n",
    "                  starting at T and going to 1.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(\n",
    "        self,\n",
    "        *,\n",
    "        betas,\n",
    "        model_mean_type,\n",
    "        model_var_type,\n",
    "        loss_type\n",
    "    ):\n",
    "\n",
    "        self.model_mean_type = model_mean_type\n",
    "        self.model_var_type = model_var_type\n",
    "        self.loss_type = loss_type\n",
    "\n",
    "        # Use float64 for accuracy.\n",
    "        betas = np.array(betas, dtype=np.float64)\n",
    "        self.betas = betas\n",
    "        assert len(betas.shape) == 1, \"betas must be 1-D\"\n",
    "        assert (betas > 0).all() and (betas <= 1).all()\n",
    "\n",
    "        self.num_timesteps = int(betas.shape[0])\n",
    "\n",
    "        alphas = 1.0 - betas\n",
    "        self.alphas_cumprod = np.cumprod(alphas, axis=0)\n",
    "        self.alphas_cumprod_prev = np.append(1.0, self.alphas_cumprod[:-1])\n",
    "        self.alphas_cumprod_next = np.append(self.alphas_cumprod[1:], 0.0)\n",
    "        assert self.alphas_cumprod_prev.shape == (self.num_timesteps,)\n",
    "\n",
    "        # calculations for diffusion q(x_t | x_{t-1}) and others\n",
    "        self.sqrt_alphas_cumprod = np.sqrt(self.alphas_cumprod)\n",
    "        self.sqrt_one_minus_alphas_cumprod = np.sqrt(1.0 - self.alphas_cumprod)\n",
    "        self.log_one_minus_alphas_cumprod = np.log(1.0 - self.alphas_cumprod)\n",
    "        self.sqrt_recip_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod)\n",
    "        self.sqrt_recipm1_alphas_cumprod = np.sqrt(1.0 / self.alphas_cumprod - 1)\n",
    "\n",
    "        # calculations for posterior q(x_{t-1} | x_t, x_0)\n",
    "        self.posterior_variance = (\n",
    "            betas * (1.0 - self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        # below: log calculation clipped because the posterior variance is 0 at the beginning of the diffusion chain\n",
    "        self.posterior_log_variance_clipped = np.log(\n",
    "            np.append(self.posterior_variance[1], self.posterior_variance[1:])\n",
    "        ) if len(self.posterior_variance) > 1 else np.array([])\n",
    "\n",
    "        self.posterior_mean_coef1 = (\n",
    "            betas * np.sqrt(self.alphas_cumprod_prev) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "        self.posterior_mean_coef2 = (\n",
    "            (1.0 - self.alphas_cumprod_prev) * np.sqrt(alphas) / (1.0 - self.alphas_cumprod)\n",
    "        )\n",
    "\n",
    "    def q_mean_variance(self, x_start, t):\n",
    "        \"\"\"\n",
    "        Get the distribution q(x_t | x_0).\n",
    "        :param x_start: the [N x C x ...] tensor of noiseless inputs.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :return: A tuple (mean, variance, log_variance), all of x_start's shape.\n",
    "        \"\"\"\n",
    "        mean = _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "        variance = _extract_into_tensor(1.0 - self.alphas_cumprod, t, x_start.shape)\n",
    "        log_variance = _extract_into_tensor(self.log_one_minus_alphas_cumprod, t, x_start.shape)\n",
    "        return mean, variance, log_variance\n",
    "\n",
    "    def q_sample(self, x_start, t, noise=None):\n",
    "        \"\"\"\n",
    "        Diffuse the data for a given number of diffusion steps.\n",
    "        In other words, sample from q(x_t | x_0).\n",
    "        :param x_start: the initial data batch.\n",
    "        :param t: the number of diffusion steps (minus 1). Here, 0 means one step.\n",
    "        :param noise: if specified, the split-out normal noise.\n",
    "        :return: A noisy version of x_start.\n",
    "        \"\"\"\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        assert noise.shape == x_start.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_alphas_cumprod, t, x_start.shape) * x_start\n",
    "            + _extract_into_tensor(self.sqrt_one_minus_alphas_cumprod, t, x_start.shape) * noise\n",
    "        )\n",
    "\n",
    "    def q_posterior_mean_variance(self, x_start, x_t, t):\n",
    "        \"\"\"\n",
    "        Compute the mean and variance of the diffusion posterior:\n",
    "            q(x_{t-1} | x_t, x_0)\n",
    "        \"\"\"\n",
    "        assert x_start.shape == x_t.shape\n",
    "        posterior_mean = (\n",
    "            _extract_into_tensor(self.posterior_mean_coef1, t, x_t.shape) * x_start\n",
    "            + _extract_into_tensor(self.posterior_mean_coef2, t, x_t.shape) * x_t\n",
    "        )\n",
    "        posterior_variance = _extract_into_tensor(self.posterior_variance, t, x_t.shape)\n",
    "        posterior_log_variance_clipped = _extract_into_tensor(\n",
    "            self.posterior_log_variance_clipped, t, x_t.shape\n",
    "        )\n",
    "        assert (\n",
    "            posterior_mean.shape[0]\n",
    "            == posterior_variance.shape[0]\n",
    "            == posterior_log_variance_clipped.shape[0]\n",
    "            == x_start.shape[0]\n",
    "        )\n",
    "        return posterior_mean, posterior_variance, posterior_log_variance_clipped\n",
    "\n",
    "    def p_mean_variance(self, model, x, t, clip_denoised=True, denoised_fn=None, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Apply the model to get p(x_{t-1} | x_t), as well as a prediction of\n",
    "        the initial x, x_0.\n",
    "        :param model: the model, which takes a signal and a batch of timesteps\n",
    "                      as input.\n",
    "        :param x: the [N x C x ...] tensor at time t.\n",
    "        :param t: a 1-D Tensor of timesteps.\n",
    "        :param clip_denoised: if True, clip the denoised signal into [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample. Applies before\n",
    "            clip_denoised.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'mean': the model mean output.\n",
    "                 - 'variance': the model variance output.\n",
    "                 - 'log_variance': the log of 'variance'.\n",
    "                 - 'pred_xstart': the prediction for x_0.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        # print(\"p_mean_variance\")\n",
    "        B, C = x.shape[:2]\n",
    "        assert t.shape == (B,)\n",
    "        # print(\"p_mean_variance1\")\n",
    "        # print(x.shape,t.shape)\n",
    "        # print('aaa',x.shape)\n",
    "        model_output = model(x, t, **model_kwargs)\n",
    "        # print('p_mv',torch.abs(model_output[0]).mean())\n",
    "        # print(\"p_mean_variance2\")\n",
    "        # print('000',model_output.shape)\n",
    "        if isinstance(model_output, tuple):\n",
    "            model_output, extra = model_output\n",
    "        else:\n",
    "            extra = None\n",
    "        # print(\"p_mean_variance3\")\n",
    "        # print('model_output',model_output.shape)\n",
    "        B,T,D=x.shape\n",
    "        # print('iii',x.shape)\n",
    "        # print('222',model_output.shape)\n",
    "        if self.model_var_type in [ModelVarType.LEARNED, ModelVarType.LEARNED_RANGE]:\n",
    "            assert model_output.shape == (B, T , 2*D)\n",
    "            model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "            min_log = _extract_into_tensor(self.posterior_log_variance_clipped, t, x.shape)\n",
    "            max_log = _extract_into_tensor(np.log(self.betas), t, x.shape)\n",
    "            # The model_var_values is [-1, 1] for [min_var, max_var].\n",
    "            frac = (model_var_values + 1) / 2\n",
    "            model_log_variance = frac * max_log + (1 - frac) * min_log\n",
    "            model_variance = th.exp(model_log_variance)\n",
    "        else:\n",
    "            model_variance, model_log_variance = {\n",
    "                # for fixedlarge, we set the initial (log-)variance like so\n",
    "                # to get a better decoder log likelihood.\n",
    "                ModelVarType.FIXED_LARGE: (\n",
    "                    np.append(self.posterior_variance[1], self.betas[1:]),\n",
    "                    np.log(np.append(self.posterior_variance[1], self.betas[1:])),\n",
    "                ),\n",
    "                ModelVarType.FIXED_SMALL: (\n",
    "                    self.posterior_variance,\n",
    "                    self.posterior_log_variance_clipped,\n",
    "                ),\n",
    "            }[self.model_var_type]\n",
    "            model_variance = _extract_into_tensor(model_variance, t, x.shape)\n",
    "            model_log_variance = _extract_into_tensor(model_log_variance, t, x.shape)\n",
    "\n",
    "        def process_xstart(x):\n",
    "            if denoised_fn is not None:\n",
    "                x = denoised_fn(x)\n",
    "            if clip_denoised:\n",
    "                return x.clamp(-1, 1)\n",
    "            return x\n",
    "\n",
    "        if self.model_mean_type == ModelMeanType.START_X:\n",
    "            pred_xstart = process_xstart(model_output)\n",
    "        else:\n",
    "            pred_xstart = process_xstart(\n",
    "                self._predict_xstart_from_eps(x_t=x, t=t, eps=model_output)\n",
    "            )\n",
    "        model_mean, _, _ = self.q_posterior_mean_variance(x_start=pred_xstart, x_t=x, t=t)\n",
    "        # print('mean',model_mean.shape)\n",
    "        # print('p_mv2',torch.abs(model_mean).mean())\n",
    "        \n",
    "\n",
    "        assert model_mean.shape == model_log_variance.shape == pred_xstart.shape == x.shape\n",
    "        return {\n",
    "            \"mean\": model_mean,\n",
    "            \"variance\": model_variance,\n",
    "            \"log_variance\": model_log_variance,\n",
    "            \"pred_xstart\": pred_xstart,\n",
    "            \"extra\": extra,\n",
    "        }\n",
    "\n",
    "    def _predict_xstart_from_eps(self, x_t, t, eps):\n",
    "        assert x_t.shape == eps.shape\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t\n",
    "            - _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape) * eps\n",
    "        )\n",
    "\n",
    "    def _predict_eps_from_xstart(self, x_t, t, pred_xstart):\n",
    "        return (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x_t.shape) * x_t - pred_xstart\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x_t.shape)\n",
    "\n",
    "    def condition_mean(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the mean for the previous step, given a function cond_fn that\n",
    "        computes the gradient of a conditional log probability with respect to\n",
    "        x. In particular, cond_fn computes grad(log(p(y|x))), and we want to\n",
    "        condition on y.\n",
    "        This uses the conditioning strategy from Sohl-Dickstein et al. (2015).\n",
    "        \"\"\"\n",
    "        gradient = cond_fn(x, t, **model_kwargs)\n",
    "        new_mean = p_mean_var[\"mean\"].float() + p_mean_var[\"variance\"] * gradient.float()\n",
    "        return new_mean\n",
    "\n",
    "    def condition_score(self, cond_fn, p_mean_var, x, t, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute what the p_mean_variance output would have been, should the\n",
    "        model's score function be conditioned by cond_fn.\n",
    "        See condition_mean() for details on cond_fn.\n",
    "        Unlike condition_mean(), this instead uses the conditioning strategy\n",
    "        from Song et al (2020).\n",
    "        \"\"\"\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "\n",
    "        eps = self._predict_eps_from_xstart(x, t, p_mean_var[\"pred_xstart\"])\n",
    "        eps = eps - (1 - alpha_bar).sqrt() * cond_fn(x, t, **model_kwargs)\n",
    "\n",
    "        out = p_mean_var.copy()\n",
    "        out[\"pred_xstart\"] = self._predict_xstart_from_eps(x, t, eps)\n",
    "        out[\"mean\"], _, _ = self.q_posterior_mean_variance(x_start=out[\"pred_xstart\"], x_t=x, t=t)\n",
    "        return out\n",
    "\n",
    "    def p_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model at the given timestep.\n",
    "        :param model: the model to sample from.\n",
    "        :param x: the current tensor at x_{t-1}.\n",
    "        :param t: the value of t, starting at 0 for the first diffusion step.\n",
    "        :param clip_denoised: if True, clip the x_start prediction to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - 'sample': a random sample from the model.\n",
    "                 - 'pred_xstart': a prediction of x_0.\n",
    "        \"\"\"\n",
    "        # print(\"p_sample\")\n",
    "        \n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        #print(\"mean_var\",x.shape,out[\"mean\"].shape,out[\"variance\"].shape,out[\"log_variance\"].shape)\n",
    "        # print(\"p_sample1\")\n",
    "        noise = th.randn_like(x)\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        # print(\"p_sample2\")\n",
    "        if cond_fn is not None:\n",
    "            out[\"mean\"] = self.condition_mean(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "            \n",
    "        sample = out[\"mean\"] + nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise\n",
    "        #print('p_sample',torch.abs(out[\"mean\"][0]).mean(),torch.abs(nonzero_mask * th.exp(0.5 * out[\"log_variance\"]) * noise).mean())\n",
    "        # print(\"p_sample3\")\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def p_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model.\n",
    "        :param model: the model module.\n",
    "        :param shape: the shape of the samples, (N, C, H, W).\n",
    "        :param noise: if specified, the noise from the encoder to sample.\n",
    "                      Should be of the same shape as `shape`.\n",
    "        :param clip_denoised: if True, clip x_start predictions to [-1, 1].\n",
    "        :param denoised_fn: if not None, a function which applies to the\n",
    "            x_start prediction before it is used to sample.\n",
    "        :param cond_fn: if not None, this is a gradient function that acts\n",
    "                        similarly to the model.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param device: if specified, the device to create the samples on.\n",
    "                       If not specified, use a model parameter's device.\n",
    "        :param progress: if True, show a tqdm progress bar.\n",
    "        :return: a non-differentiable batch of samples.\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.p_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def p_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model and yield intermediate samples from\n",
    "        each timestep of diffusion.\n",
    "        Arguments are the same as p_sample_loop().\n",
    "        Returns a generator over dicts, where each dict is the return value of\n",
    "        p_sample().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "        # print(\"p_sample_loop_progressive\")\n",
    "        #print(\"indices\",indices)\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            # print(f\"p_sample_loop_progressive {i}\")\n",
    "            with th.no_grad():\n",
    "                out = self.p_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "                #print('loop_pro',torch.abs(out[\"sample\"][0]).mean())\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def ddim_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t-1} from the model using DDIM.\n",
    "        Same usage as p_sample().\n",
    "        \"\"\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = self._predict_eps_from_xstart(x, t, out[\"pred_xstart\"])\n",
    "\n",
    "        alpha_bar = _extract_into_tensor(self.alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_prev = _extract_into_tensor(self.alphas_cumprod_prev, t, x.shape)\n",
    "        sigma = (\n",
    "            eta\n",
    "            * th.sqrt((1 - alpha_bar_prev) / (1 - alpha_bar))\n",
    "            * th.sqrt(1 - alpha_bar / alpha_bar_prev)\n",
    "        )\n",
    "        # Equation 12.\n",
    "        noise = th.randn_like(x)\n",
    "        mean_pred = (\n",
    "            out[\"pred_xstart\"] * th.sqrt(alpha_bar_prev)\n",
    "            + th.sqrt(1 - alpha_bar_prev - sigma ** 2) * eps\n",
    "        )\n",
    "        nonzero_mask = (\n",
    "            (t != 0).float().view(-1, *([1] * (len(x.shape) - 1)))\n",
    "        )  # no noise when t == 0\n",
    "        sample = mean_pred + nonzero_mask * sigma * noise\n",
    "        return {\"sample\": sample, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_reverse_sample(\n",
    "        self,\n",
    "        model,\n",
    "        x,\n",
    "        t,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Sample x_{t+1} from the model using DDIM reverse ODE.\n",
    "        \"\"\"\n",
    "        assert eta == 0.0, \"Reverse ODE only for deterministic path\"\n",
    "        out = self.p_mean_variance(\n",
    "            model,\n",
    "            x,\n",
    "            t,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "        )\n",
    "        if cond_fn is not None:\n",
    "            out = self.condition_score(cond_fn, out, x, t, model_kwargs=model_kwargs)\n",
    "        # Usually our model outputs epsilon, but we re-derive it\n",
    "        # in case we used x_start or x_prev prediction.\n",
    "        eps = (\n",
    "            _extract_into_tensor(self.sqrt_recip_alphas_cumprod, t, x.shape) * x\n",
    "            - out[\"pred_xstart\"]\n",
    "        ) / _extract_into_tensor(self.sqrt_recipm1_alphas_cumprod, t, x.shape)\n",
    "        alpha_bar_next = _extract_into_tensor(self.alphas_cumprod_next, t, x.shape)\n",
    "\n",
    "        # Equation 12. reversed\n",
    "        mean_pred = out[\"pred_xstart\"] * th.sqrt(alpha_bar_next) + th.sqrt(1 - alpha_bar_next) * eps\n",
    "\n",
    "        return {\"sample\": mean_pred, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def ddim_sample_loop(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Generate samples from the model using DDIM.\n",
    "        Same usage as p_sample_loop().\n",
    "        \"\"\"\n",
    "        final = None\n",
    "        for sample in self.ddim_sample_loop_progressive(\n",
    "            model,\n",
    "            shape,\n",
    "            noise=noise,\n",
    "            clip_denoised=clip_denoised,\n",
    "            denoised_fn=denoised_fn,\n",
    "            cond_fn=cond_fn,\n",
    "            model_kwargs=model_kwargs,\n",
    "            device=device,\n",
    "            progress=progress,\n",
    "            eta=eta,\n",
    "        ):\n",
    "            final = sample\n",
    "        return final[\"sample\"]\n",
    "\n",
    "    def ddim_sample_loop_progressive(\n",
    "        self,\n",
    "        model,\n",
    "        shape,\n",
    "        noise=None,\n",
    "        clip_denoised=True,\n",
    "        denoised_fn=None,\n",
    "        cond_fn=None,\n",
    "        model_kwargs=None,\n",
    "        device=None,\n",
    "        progress=False,\n",
    "        eta=0.0,\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Use DDIM to sample from the model and yield intermediate samples from\n",
    "        each timestep of DDIM.\n",
    "        Same usage as p_sample_loop_progressive().\n",
    "        \"\"\"\n",
    "        if device is None:\n",
    "            device = next(model.parameters()).device\n",
    "        assert isinstance(shape, (tuple, list))\n",
    "        if noise is not None:\n",
    "            img = noise\n",
    "        else:\n",
    "            img = th.randn(*shape, device=device)\n",
    "        indices = list(range(self.num_timesteps))[::-1]\n",
    "\n",
    "        if progress:\n",
    "            # Lazy import so that we don't depend on tqdm.\n",
    "            from tqdm.auto import tqdm\n",
    "\n",
    "            indices = tqdm(indices)\n",
    "\n",
    "        for i in indices:\n",
    "            t = th.tensor([i] * shape[0], device=device)\n",
    "            with th.no_grad():\n",
    "                out = self.ddim_sample(\n",
    "                    model,\n",
    "                    img,\n",
    "                    t,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    denoised_fn=denoised_fn,\n",
    "                    cond_fn=cond_fn,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                    eta=eta,\n",
    "                )\n",
    "                yield out\n",
    "                img = out[\"sample\"]\n",
    "\n",
    "    def _vb_terms_bpd(\n",
    "            self, model, x_start, x_t, t, clip_denoised=True, model_kwargs=None\n",
    "    ):\n",
    "        \"\"\"\n",
    "        Get a term for the variational lower-bound.\n",
    "        The resulting units are bits (rather than nats, as one might expect).\n",
    "        This allows for comparison to other papers.\n",
    "        :return: a dict with the following keys:\n",
    "                 - 'output': a shape [N] tensor of NLLs or KLs.\n",
    "                 - 'pred_xstart': the x_0 predictions.\n",
    "        \"\"\"\n",
    "        true_mean, _, true_log_variance_clipped = self.q_posterior_mean_variance(\n",
    "            x_start=x_start, x_t=x_t, t=t\n",
    "        )\n",
    "\n",
    "        out = self.p_mean_variance(\n",
    "            model, x_t, t, clip_denoised=clip_denoised, model_kwargs=model_kwargs\n",
    "        )\n",
    "        kl = normal_kl(\n",
    "            true_mean, true_log_variance_clipped, out[\"mean\"], out[\"log_variance\"]\n",
    "        )\n",
    "        kl = mean_flat(kl) / np.log(2.0)\n",
    "\n",
    "        decoder_nll = -discretized_gaussian_log_likelihood(\n",
    "            x_start, means=out[\"mean\"], log_scales=0.5 * out[\"log_variance\"]\n",
    "        )\n",
    "        assert decoder_nll.shape == x_start.shape\n",
    "        decoder_nll = mean_flat(decoder_nll) / np.log(2.0)\n",
    "\n",
    "        # At the first timestep return the decoder NLL,\n",
    "        # otherwise return KL(q(x_{t-1}|x_t,x_0) || p(x_{t-1}|x_t))\n",
    "        output = th.where((t == 0), decoder_nll, kl)\n",
    "        return {\"output\": output, \"pred_xstart\": out[\"pred_xstart\"]}\n",
    "\n",
    "    def training_losses(self, model, x_start, t, model_kwargs=None, noise=None):\n",
    "        \"\"\"\n",
    "        Compute training losses for a single timestep.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param t: a batch of timestep indices.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :param noise: if specified, the specific Gaussian noise to try to remove.\n",
    "        :return: a dict with the key \"loss\" containing a tensor of shape [N].\n",
    "                 Some mean or variance settings may also have other keys.\n",
    "        \"\"\"\n",
    "        if model_kwargs is None:\n",
    "            model_kwargs = {}\n",
    "        if noise is None:\n",
    "            noise = th.randn_like(x_start)\n",
    "        x_t = self.q_sample(x_start, t, noise=noise)\n",
    "\n",
    "        terms = {}\n",
    "\n",
    "        if self.loss_type == LossType.KL or self.loss_type == LossType.RESCALED_KL:\n",
    "            terms[\"loss\"] = self._vb_terms_bpd(\n",
    "                model=model,\n",
    "                x_start=x_start,\n",
    "                x_t=x_t,\n",
    "                t=t,\n",
    "                clip_denoised=False,\n",
    "                model_kwargs=model_kwargs,\n",
    "            )[\"output\"]\n",
    "            if self.loss_type == LossType.RESCALED_KL:\n",
    "                terms[\"loss\"] *= self.num_timesteps\n",
    "        elif self.loss_type == LossType.MSE or self.loss_type == LossType.RESCALED_MSE:\n",
    "            model_output = model(x_t, t, **model_kwargs)\n",
    "\n",
    "            if self.model_var_type in [\n",
    "                ModelVarType.LEARNED,\n",
    "                ModelVarType.LEARNED_RANGE,\n",
    "            ]:\n",
    "                B, T, D = x_t.shape\n",
    "                assert model_output.shape == (B, T, 2*D)\n",
    "                model_output, model_var_values = th.split(model_output, D, dim=2)\n",
    "                # Learn the variance using the variational bound, but don't let\n",
    "                # it affect our mean prediction.\n",
    "                frozen_out = th.cat([model_output.detach(), model_var_values], dim=2)\n",
    "                # print('fro',frozen_out.shape)\n",
    "                terms[\"vb\"] = self._vb_terms_bpd(\n",
    "                    model=lambda *args, r=frozen_out: r,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t,\n",
    "                    clip_denoised=False,\n",
    "                )[\"output\"]\n",
    "                # print(\"here\")\n",
    "                if self.loss_type == LossType.RESCALED_MSE:\n",
    "                    # Divide by 1000 for equivalence with initial implementation.\n",
    "                    # Without a factor of 1/1000, the VB term hurts the MSE term.\n",
    "                    terms[\"vb\"] *= self.num_timesteps / 1000.0\n",
    "            target = {\n",
    "                ModelMeanType.PREVIOUS_X: self.q_posterior_mean_variance(\n",
    "                    x_start=x_start, x_t=x_t, t=t\n",
    "                )[0],\n",
    "                ModelMeanType.START_X: x_start,\n",
    "                ModelMeanType.EPSILON: noise,\n",
    "            }[self.model_mean_type]\n",
    "            assert model_output.shape == target.shape == x_start.shape\n",
    "            terms[\"mse\"] = mean_flat((target - model_output) ** 2)\n",
    "            if \"vb\" in terms:\n",
    "                terms[\"loss\"] = terms[\"mse\"] + terms[\"vb\"]\n",
    "            else:\n",
    "                terms[\"loss\"] = terms[\"mse\"]\n",
    "        else:\n",
    "            raise NotImplementedError(self.loss_type)\n",
    "\n",
    "        return terms\n",
    "\n",
    "    def _prior_bpd(self, x_start):\n",
    "        \"\"\"\n",
    "        Get the prior KL term for the variational lower-bound, measured in\n",
    "        bits-per-dim.\n",
    "        This term can't be optimized, as it only depends on the encoder.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :return: a batch of [N] KL values (in bits), one per batch element.\n",
    "        \"\"\"\n",
    "        batch_size = x_start.shape[0]\n",
    "        t = th.tensor([self.num_timesteps - 1] * batch_size, device=x_start.device)\n",
    "        qt_mean, _, qt_log_variance = self.q_mean_variance(x_start, t)\n",
    "        kl_prior = normal_kl(\n",
    "            mean1=qt_mean, logvar1=qt_log_variance, mean2=0.0, logvar2=0.0\n",
    "        )\n",
    "        return mean_flat(kl_prior) / np.log(2.0)\n",
    "\n",
    "    def calc_bpd_loop(self, model, x_start, clip_denoised=True, model_kwargs=None):\n",
    "        \"\"\"\n",
    "        Compute the entire variational lower-bound, measured in bits-per-dim,\n",
    "        as well as other related quantities.\n",
    "        :param model: the model to evaluate loss on.\n",
    "        :param x_start: the [N x C x ...] tensor of inputs.\n",
    "        :param clip_denoised: if True, clip denoised samples.\n",
    "        :param model_kwargs: if not None, a dict of extra keyword arguments to\n",
    "            pass to the model. This can be used for conditioning.\n",
    "        :return: a dict containing the following keys:\n",
    "                 - total_bpd: the total variational lower-bound, per batch element.\n",
    "                 - prior_bpd: the prior term in the lower-bound.\n",
    "                 - vb: an [N x T] tensor of terms in the lower-bound.\n",
    "                 - xstart_mse: an [N x T] tensor of x_0 MSEs for each timestep.\n",
    "                 - mse: an [N x T] tensor of epsilon MSEs for each timestep.\n",
    "        \"\"\"\n",
    "        device = x_start.device\n",
    "        batch_size = x_start.shape[0]\n",
    "\n",
    "        vb = []\n",
    "        xstart_mse = []\n",
    "        mse = []\n",
    "        for t in list(range(self.num_timesteps))[::-1]:\n",
    "            t_batch = th.tensor([t] * batch_size, device=device)\n",
    "            noise = th.randn_like(x_start)\n",
    "            x_t = self.q_sample(x_start=x_start, t=t_batch, noise=noise)\n",
    "            # Calculate VLB term at the current timestep\n",
    "            with th.no_grad():\n",
    "                out = self._vb_terms_bpd(\n",
    "                    model,\n",
    "                    x_start=x_start,\n",
    "                    x_t=x_t,\n",
    "                    t=t_batch,\n",
    "                    clip_denoised=clip_denoised,\n",
    "                    model_kwargs=model_kwargs,\n",
    "                )\n",
    "            vb.append(out[\"output\"])\n",
    "            xstart_mse.append(mean_flat((out[\"pred_xstart\"] - x_start) ** 2))\n",
    "            eps = self._predict_eps_from_xstart(x_t, t_batch, out[\"pred_xstart\"])\n",
    "            mse.append(mean_flat((eps - noise) ** 2))\n",
    "\n",
    "        vb = th.stack(vb, dim=1)\n",
    "        xstart_mse = th.stack(xstart_mse, dim=1)\n",
    "        mse = th.stack(mse, dim=1)\n",
    "\n",
    "        prior_bpd = self._prior_bpd(x_start)\n",
    "        total_bpd = vb.sum(dim=1) + prior_bpd\n",
    "        return {\n",
    "            \"total_bpd\": total_bpd,\n",
    "            \"prior_bpd\": prior_bpd,\n",
    "            \"vb\": vb,\n",
    "            \"xstart_mse\": xstart_mse,\n",
    "            \"mse\": mse,\n",
    "        }\n",
    "\n",
    "\n",
    "def _extract_into_tensor(arr, timesteps, broadcast_shape):\n",
    "    \"\"\"\n",
    "    Extract values from a 1-D numpy array for a batch of indices.\n",
    "    :param arr: the 1-D numpy array.\n",
    "    :param timesteps: a tensor of indices into the array to extract.\n",
    "    :param broadcast_shape: a larger shape of K dimensions with the batch\n",
    "                            dimension equal to the length of timesteps.\n",
    "    :return: a tensor of shape [batch_size, 1, ...] where the shape has K dims.\n",
    "    \"\"\"\n",
    "    res = th.from_numpy(arr).to(device=timesteps.device)[timesteps].float()\n",
    "    while len(res.shape) < len(broadcast_shape):\n",
    "        res = res[..., None]\n",
    "    return res + th.zeros(broadcast_shape, device=timesteps.device)\n",
    "\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  respace\n",
    "##################################################################3\n",
    "\n",
    "# Modified from OpenAI's diffusion repos\n",
    "#     GLIDE: https://github.com/openai/glide-text2im/blob/main/glide_text2im/gaussian_diffusion.py\n",
    "#     ADM:   https://github.com/openai/guided-diffusion/blob/main/guided_diffusion\n",
    "#     IDDPM: https://github.com/openai/improved-diffusion/blob/main/improved_diffusion/gaussian_diffusion.py\n",
    "\n",
    "import numpy as np\n",
    "import torch as th\n",
    "\n",
    "\n",
    "\n",
    "def space_timesteps(num_timesteps, section_counts):\n",
    "    \"\"\"\n",
    "    Create a list of timesteps to use from an original diffusion process,\n",
    "    given the number of timesteps we want to take from equally-sized portions\n",
    "    of the original process.\n",
    "    For example, if there's 300 timesteps and the section counts are [10,15,20]\n",
    "    then the first 100 timesteps are strided to be 10 timesteps, the second 100\n",
    "    are strided to be 15 timesteps, and the final 100 are strided to be 20.\n",
    "    If the stride is a string starting with \"ddim\", then the fixed striding\n",
    "    from the DDIM paper is used, and only one section is allowed.\n",
    "    :param num_timesteps: the number of diffusion steps in the original\n",
    "                          process to divide up.\n",
    "    :param section_counts: either a list of numbers, or a string containing\n",
    "                           comma-separated numbers, indicating the step count\n",
    "                           per section. As a special case, use \"ddimN\" where N\n",
    "                           is a number of steps to use the striding from the\n",
    "                           DDIM paper.\n",
    "    :return: a set of diffusion steps from the original process to use.\n",
    "    \"\"\"\n",
    "    if isinstance(section_counts, str):\n",
    "        if section_counts.startswith(\"ddim\"):\n",
    "            desired_count = int(section_counts[len(\"ddim\") :])\n",
    "            for i in range(1, num_timesteps):\n",
    "                if len(range(0, num_timesteps, i)) == desired_count:\n",
    "                    return set(range(0, num_timesteps, i))\n",
    "            raise ValueError(\n",
    "                f\"cannot create exactly {num_timesteps} steps with an integer stride\"\n",
    "            )\n",
    "        section_counts = [int(x) for x in section_counts.split(\",\")]\n",
    "    size_per = num_timesteps // len(section_counts)\n",
    "    extra = num_timesteps % len(section_counts)\n",
    "    start_idx = 0\n",
    "    all_steps = []\n",
    "    for i, section_count in enumerate(section_counts):\n",
    "        size = size_per + (1 if i < extra else 0)\n",
    "        if size < section_count:\n",
    "            raise ValueError(\n",
    "                f\"cannot divide section of {size} steps into {section_count}\"\n",
    "            )\n",
    "        if section_count <= 1:\n",
    "            frac_stride = 1\n",
    "        else:\n",
    "            frac_stride = (size - 1) / (section_count - 1)\n",
    "        cur_idx = 0.0\n",
    "        taken_steps = []\n",
    "        for _ in range(section_count):\n",
    "            taken_steps.append(start_idx + round(cur_idx))\n",
    "            cur_idx += frac_stride\n",
    "        all_steps += taken_steps\n",
    "        start_idx += size\n",
    "    return set(all_steps)\n",
    "\n",
    "\n",
    "class SpacedDiffusion(GaussianDiffusion):\n",
    "    \"\"\"\n",
    "    A diffusion process which can skip steps in a base diffusion process.\n",
    "    :param use_timesteps: a collection (sequence or set) of timesteps from the\n",
    "                          original diffusion process to retain.\n",
    "    :param kwargs: the kwargs to create the base diffusion process.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, use_timesteps, **kwargs):\n",
    "        self.use_timesteps = set(use_timesteps)\n",
    "        self.timestep_map = []\n",
    "        self.original_num_steps = len(kwargs[\"betas\"])\n",
    "\n",
    "        base_diffusion = GaussianDiffusion(**kwargs)  # pylint: disable=missing-kwoa\n",
    "        last_alpha_cumprod = 1.0\n",
    "        new_betas = []\n",
    "        for i, alpha_cumprod in enumerate(base_diffusion.alphas_cumprod):\n",
    "            if i in self.use_timesteps:\n",
    "                new_betas.append(1 - alpha_cumprod / last_alpha_cumprod)\n",
    "                last_alpha_cumprod = alpha_cumprod\n",
    "                self.timestep_map.append(i)\n",
    "        kwargs[\"betas\"] = np.array(new_betas)\n",
    "        super().__init__(**kwargs)\n",
    "\n",
    "    def p_mean_variance(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().p_mean_variance(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def training_losses(\n",
    "        self, model, *args, **kwargs\n",
    "    ):  # pylint: disable=signature-differs\n",
    "        return super().training_losses(self._wrap_model(model), *args, **kwargs)\n",
    "\n",
    "    def condition_mean(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_mean(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def condition_score(self, cond_fn, *args, **kwargs):\n",
    "        return super().condition_score(self._wrap_model(cond_fn), *args, **kwargs)\n",
    "\n",
    "    def _wrap_model(self, model):\n",
    "        if isinstance(model, _WrappedModel):\n",
    "            return model\n",
    "        return _WrappedModel(\n",
    "            model, self.timestep_map, self.original_num_steps\n",
    "        )\n",
    "\n",
    "    def _scale_timesteps(self, t):\n",
    "        # Scaling is done by the wrapped model.\n",
    "        return t\n",
    "\n",
    "\n",
    "class _WrappedModel:\n",
    "    def __init__(self, model, timestep_map, original_num_steps):\n",
    "        self.model = model\n",
    "        self.timestep_map = timestep_map\n",
    "        # self.rescale_timesteps = rescale_timesteps\n",
    "        self.original_num_steps = original_num_steps\n",
    "\n",
    "    def __call__(self, x, ts, **kwargs):\n",
    "        map_tensor = th.tensor(self.timestep_map, device=ts.device, dtype=ts.dtype)\n",
    "        new_ts = map_tensor[ts]\n",
    "        # if self.rescale_timesteps:\n",
    "        #     new_ts = new_ts.float() * (1000.0 / self.original_num_steps)\n",
    "        return self.model(x, new_ts, **kwargs)\n",
    "\n",
    "\n",
    "##################################################################3\n",
    "      #  init\n",
    "##################################################################3\n",
    "\n",
    "def create_diffusion(\n",
    "    timestep_respacing,\n",
    "    noise_schedule=\"linear\",\n",
    "    use_kl=False,\n",
    "    sigma_small=False,\n",
    "    predict_xstart=False,\n",
    "    learn_sigma=True,\n",
    "    rescale_learned_sigmas=False,\n",
    "    diffusion_steps=1000\n",
    "):\n",
    "    betas = get_named_beta_schedule(noise_schedule, diffusion_steps)\n",
    "    if use_kl:\n",
    "        loss_type = LossType.RESCALED_KL\n",
    "    elif rescale_learned_sigmas:\n",
    "        loss_type = LossType.RESCALED_MSE\n",
    "    else:\n",
    "        loss_type = LossType.MSE\n",
    "    if timestep_respacing is None or timestep_respacing == \"\":\n",
    "        timestep_respacing = [diffusion_steps]\n",
    "    return SpacedDiffusion(\n",
    "        use_timesteps=space_timesteps(diffusion_steps, timestep_respacing),\n",
    "        betas=betas,\n",
    "        model_mean_type=(\n",
    "            ModelMeanType.EPSILON if not predict_xstart else ModelMeanType.START_X\n",
    "        ),\n",
    "        model_var_type=(\n",
    "            (\n",
    "                ModelVarType.FIXED_LARGE\n",
    "                if not sigma_small\n",
    "                else ModelVarType.FIXED_SMALL\n",
    "            )\n",
    "            if not learn_sigma\n",
    "            else ModelVarType.LEARNED_RANGE\n",
    "        ),\n",
    "        loss_type=loss_type\n",
    "        # rescale_timesteps=rescale_timesteps,\n",
    "    )\n",
    "\n",
    "\n",
    "class ArgsDict:\n",
    "    def __init__(self, args_dict):\n",
    "        # 不直接赋值 self.__dict__，而是使用 super() 来正确设置对象的 __dict__。\n",
    "        super().__init__()\n",
    "        self.__dict__.update(args_dict)\n",
    "\n",
    "    def __getattr__(self, name):\n",
    "        # 尝试从 __dict__ 中获取属性，如果不存在，则返回 None 或者抛出 AttributeError。\n",
    "        return self.__dict__.get(name, None)\n",
    "\n",
    "    def __getstate__(self):\n",
    "        # 返回 __dict__ 的副本，以便它可以被 pickle 序列化。\n",
    "        return self.__dict__.copy()\n",
    "    \n",
    "    \n",
    "import torch\n",
    "import torch.nn as nn\n",
    "from torch.utils.data import DataLoader, TensorDataset\n",
    "from torchvision import transforms\n",
    "import numpy as np\n",
    "from time import time\n",
    "import os\n",
    "import argparse\n",
    "import logging\n",
    "from copy import deepcopy\n",
    "from collections import OrderedDict\n",
    "\n",
    "\n",
    "from diffusers.models import AutoencoderKL\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "os.chdir(\"./\")\n",
    "\n",
    "logging.basicConfig(filename='training.log', level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')\n",
    "\n",
    "\n",
    "@torch.no_grad()\n",
    "def update_ema(ema_model, model, decay=0.9999):\n",
    "    \"\"\"\n",
    "    Step the EMA model towards the current model.\n",
    "    \"\"\"\n",
    "    ema_params = OrderedDict(ema_model.named_parameters())\n",
    "    model_params = OrderedDict(model.named_parameters())\n",
    "\n",
    "    for name, param in model_params.items():\n",
    "        # TODO: Consider applying only to params that require_grad to avoid small numerical changes of pos_embed\n",
    "        ema_params[name].mul_(decay).add_(param.data, alpha=1 - decay)\n",
    "\n",
    "\n",
    "def requires_grad(model, flag=True):\n",
    "    \"\"\"\n",
    "    Set requires_grad flag for all parameters in a model.\n",
    "    \"\"\"\n",
    "    for p in model.parameters():\n",
    "        p.requires_grad = flag\n",
    "\n",
    "\n",
    "def main(args):\n",
    "    \"\"\"\n",
    "    Trains a new DiT model without using distributed training.\n",
    "    \"\"\"\n",
    "    assert torch.cuda.is_available(), \"Training currently requires at least one GPU.\"\n",
    "\n",
    "    if not os.path.exists(args.results_dir):\n",
    "        os.mkdir(args.results_dir)\n",
    "\n",
    "    # Create model:\n",
    "    # Note: You need to define DiT_models, create_diffusion, and other required objects\n",
    "    #       or import them from your implementation.\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes,\n",
    "        class_dropout_prob=args.class_dropout_prob\n",
    "    )\n",
    "    ema = deepcopy(model).cuda()  # Create an EMA of the model for use after training\n",
    "    requires_grad(ema, False)\n",
    "    model = model.cuda()\n",
    "    diffusion = create_diffusion(timestep_respacing=\"\")\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").cuda()\n",
    "\n",
    "    # Setup optimizer\n",
    "    opt = torch.optim.AdamW(model.parameters(), lr=1e-2, weight_decay=0)\n",
    "    scheduler = torch.optim.lr_scheduler.StepLR(optimizer=opt, step_size=600, gamma=0.8)\n",
    "    # Setup data:\n",
    "    data = np.load('./video_data/'+args.data_file)\n",
    "    dataset = TensorDataset(torch.from_numpy(data))\n",
    "    loader = DataLoader(\n",
    "        dataset,\n",
    "        batch_size=args.global_batch_size,\n",
    "        shuffle=True,\n",
    "        num_workers=args.num_workers,\n",
    "        pin_memory=True,\n",
    "        drop_last=True\n",
    "    )\n",
    "\n",
    "    # Variables for monitoring/logging purposes:\n",
    "    train_steps = 0\n",
    "    log_steps = 0\n",
    "    running_loss = 0\n",
    "    start_time = time()\n",
    "\n",
    "    print(f\"Training for {args.epochs} epochs...\")\n",
    "    for epoch in range(args.epochs):\n",
    "        print(f\"Beginning epoch {epoch}...\")\n",
    "        for x in tqdm(loader):\n",
    "            x = x[0].to(torch.float32).cuda()\n",
    "            y = torch.zeros(x.shape[0], dtype=torch.int).cuda()\n",
    "            # print('input x shape: ',x.shape)\n",
    "            # with torch.no_grad():\n",
    "            #     x = vae.encode(x).latent_dist.sample().mul_(0.18215)\n",
    "            #     print(x.shape)\n",
    "            t = torch.randint(0, diffusion.num_timesteps, (x.shape[0],)).cuda()\n",
    "            model_kwargs = dict(y=y)\n",
    "            loss_dict = diffusion.training_losses(model, x, t, model_kwargs)\n",
    "            loss = loss_dict[\"loss\"].mean()\n",
    "            opt.zero_grad()\n",
    "            loss.backward()\n",
    "            opt.step()\n",
    "            scheduler.step()\n",
    "            update_ema(ema, model)\n",
    "\n",
    "            # Log loss values:\n",
    "            running_loss += loss.item()\n",
    "            log_steps += 1\n",
    "            train_steps += 1\n",
    "            if train_steps % args.log_every == 0:\n",
    "                torch.cuda.synchronize()\n",
    "                end_time = time()\n",
    "                steps_per_sec = log_steps / (end_time - start_time)\n",
    "                avg_loss = torch.tensor(running_loss / log_steps).cuda()\n",
    "                logging.info(f'Epoch {epoch}, Step {train_steps}: Loss = {avg_loss}')\n",
    "                print(f\"(step={train_steps:07d}) Train Loss: {avg_loss:.4f}, Train Steps/Sec: {steps_per_sec:.2f}\")\n",
    "                running_loss = 0\n",
    "                log_steps = 0\n",
    "                start_time = time()\n",
    "                \n",
    "        # Save DiT checkpoint:\n",
    "        checkpoint = {\n",
    "                \"model\": model.state_dict(),\n",
    "                \"ema\": ema.state_dict(),\n",
    "                \"opt\": opt.state_dict(),\n",
    "        }\n",
    "        checkpoint_path = f\"{args.results_dir}/ep{epoch}_{train_steps:07d}.pt\"\n",
    "        torch.save(checkpoint, checkpoint_path)\n",
    "        print(f\"Saved checkpoint to {checkpoint_path}\")\n",
    "\n",
    "    print(\"Done!\")\n",
    "\n",
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Sample new images from a pre-trained DiT.\n",
    "\"\"\"\n",
    "import torch\n",
    "torch.backends.cuda.matmul.allow_tf32 = True\n",
    "torch.backends.cudnn.allow_tf32 = True\n",
    "from torchvision.utils import save_image\n",
    "from diffusers.models import AutoencoderKL\n",
    "import argparse\n",
    "import logging\n",
    "\n",
    "os.chdir(\"./\")\n",
    "\n",
    "# Copyright (c) Meta Platforms, Inc. and affiliates.\n",
    "# All rights reserved.\n",
    "\n",
    "# This source code is licensed under the license found in the\n",
    "# LICENSE file in the root directory of this source tree.\n",
    "\n",
    "\"\"\"\n",
    "Functions for downloading pre-trained DiT models\n",
    "\"\"\"\n",
    "from torchvision.datasets.utils import download_url\n",
    "import torch\n",
    "import os\n",
    "\n",
    "\n",
    "pretrained_models = {'DiT-XL-2-512x512.pt', 'DiT-XL-2-256x256.pt'}\n",
    "\n",
    "\n",
    "def find_model(model_name):\n",
    "    \"\"\"\n",
    "    Finds a pre-trained DiT model, downloading it if necessary. Alternatively, loads a model from a local path.\n",
    "    \"\"\"\n",
    "    if model_name in pretrained_models:  # Find/download our pre-trained DiT checkpoints\n",
    "        return download_model(model_name)\n",
    "    else:  # Load a custom DiT checkpoint:\n",
    "        assert os.path.isfile(model_name), f'Could not find DiT checkpoint at {model_name}'\n",
    "        checkpoint = torch.load(model_name, map_location=lambda storage, loc: storage)\n",
    "        print('ok')\n",
    "        # if \"ema\" in checkpoint:  # supports checkpoints from train.py\n",
    "        #     checkpoint = checkpoint[\"ema\"]\n",
    "        checkpoint = checkpoint[\"model\"]\n",
    "        return checkpoint\n",
    "\n",
    "\n",
    "def download_model(model_name):\n",
    "    \"\"\"\n",
    "    Downloads a pre-trained DiT model from the web.\n",
    "    \"\"\"\n",
    "    assert model_name in pretrained_models\n",
    "    local_path = f'pretrained_models/{model_name}'\n",
    "    if not os.path.isfile(local_path):\n",
    "        os.makedirs('pretrained_models', exist_ok=True)\n",
    "        web_path = f'https://dl.fbaipublicfiles.com/DiT/models/{model_name}'\n",
    "        download_url(web_path, 'pretrained_models')\n",
    "    model = torch.load(local_path, map_location=lambda storage, loc: storage)\n",
    "    return model\n",
    "\n",
    "\n",
    "# if __name__ == \"__main__\":\n",
    "#     # Download all DiT checkpoints\n",
    "#     for model in pretrained_models:\n",
    "#         download_model(model)\n",
    "#     print('Done.')\n",
    "\n",
    "\n",
    "def sample_main(args):\n",
    "    # Setup PyTorch:\n",
    "    torch.manual_seed(args.seed)\n",
    "    torch.set_grad_enabled(False)\n",
    "    device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "\n",
    "    if args.ckpt is None:\n",
    "        assert args.model == \"DiT-XL/2\", \"Only DiT-XL/2 models are available for auto-download.\"\n",
    "        assert args.image_size in [256, 512]\n",
    "        assert args.num_classes == 1000\n",
    "\n",
    "    # Load model:\n",
    "    latent_size=args.image_size\n",
    "    model = DiT_models[args.model](\n",
    "        input_size=args.image_size,\n",
    "        num_classes=args.num_classes\n",
    "    ).to(device)\n",
    "    # Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:\n",
    "    ckpt_path = args.ckpt or f\"DiT-XL-2-{args.image_size}x{args.image_size}.pt\"\n",
    "    state_dict = find_model(ckpt_path)\n",
    "    model.load_state_dict(state_dict)\n",
    "    model.eval()  # important!\n",
    "    diffusion = create_diffusion(str(args.num_sampling_steps))\n",
    "    # vae = AutoencoderKL.from_pretrained(f\"stabilityai/sd-vae-ft-{args.vae}\").to(device)\n",
    "\n",
    "    # Labels to condition the model with (feel free to change):\n",
    "    class_labels = [0]*args.sample_size\n",
    "\n",
    "    # Create sampling noise:\n",
    "    n = len(class_labels)\n",
    "    # z = torch.randn(n, 4, latent_size, latent_size, device=device)\n",
    "    z = torch.randn(n,  args.seq_length, args.image_size, device=device)\n",
    "    y = torch.tensor(class_labels, device=device)\n",
    "\n",
    "    # Setup classifier-free guidance:\n",
    "    z = torch.cat([z, z], 0)\n",
    "    y_null = torch.tensor([1000] * n, device=device)\n",
    "    y = torch.cat([y, y_null], 0)\n",
    "    model_kwargs = dict(y=y, cfg_scale=args.cfg_scale)\n",
    "\n",
    "    # Sample images:\n",
    "    # print('z',z.shape,'y',y.shape,'y_null',y_null.shape)\n",
    "    samples = diffusion.p_sample_loop(\n",
    "        model.forward_with_cfg, z.shape, z, clip_denoised=False, model_kwargs=model_kwargs, progress=True, device=device\n",
    "    )\n",
    "    #print('sample',samples.shape)\n",
    "    \n",
    "\n",
    "    samples, _ = samples.chunk(2, dim=0)  # Remove null class samples\n",
    "    #print('sample2',samples.shape)\n",
    "    # samples = vae.decode(samples / 0.18215).sample\n",
    "\n",
    "    # Save and display images:\n",
    "    # save_image(samples, \"sample.png\", nrow=4, normalize=True, value_range=(-1, 1))\n",
    "    file_path=args.result_path+f'/sample_{args.name}_{n}.npy'\n",
    "    np.save(file_path, samples.cpu().numpy())\n",
    "    \n",
    "    print(f\"sample results saved to {file_path}\")\n",
    "    \n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b337648a-801c-4d2f-8e3d-c65f022ea464",
   "metadata": {},
   "source": [
    "# Load Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "e4eccdfa-c7ab-4ac8-a186-be1527bd47b1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ok\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "Error(s) in loading state_dict for DiT:\n\tsize mismatch for pos_embed: copying a param with shape torch.Size([1, 32, 16]) from checkpoint, the shape in current model is torch.Size([1, 32, 32]).\n\tsize mismatch for x_embedder.linear.weight: copying a param with shape torch.Size([16, 8]) from checkpoint, the shape in current model is torch.Size([32, 8]).\n\tsize mismatch for x_embedder.linear.bias: copying a param with shape torch.Size([16]) from checkpoint, the shape in current model is torch.Size([32]).",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[42], line 16\u001b[0m\n\u001b[1;32m     14\u001b[0m ckpt_path \u001b[38;5;241m=\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m./video_results_testQKV/ep19_\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m+\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m0000780\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m+\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m.pt\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m     15\u001b[0m state_dict \u001b[38;5;241m=\u001b[39m find_model(ckpt_path)\n\u001b[0;32m---> 16\u001b[0m \u001b[43mmodel\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mload_state_dict\u001b[49m\u001b[43m(\u001b[49m\u001b[43mstate_dict\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     17\u001b[0m model\u001b[38;5;241m.\u001b[39meval()  \u001b[38;5;66;03m# important!\u001b[39;00m\n\u001b[1;32m     18\u001b[0m diffusion \u001b[38;5;241m=\u001b[39m create_diffusion(\u001b[38;5;28mstr\u001b[39m(\u001b[38;5;241m1000\u001b[39m))\n",
      "File \u001b[0;32m~/.conda/envs/BnBcard/lib/python3.10/site-packages/torch/nn/modules/module.py:2152\u001b[0m, in \u001b[0;36mModule.load_state_dict\u001b[0;34m(self, state_dict, strict, assign)\u001b[0m\n\u001b[1;32m   2147\u001b[0m         error_msgs\u001b[38;5;241m.\u001b[39minsert(\n\u001b[1;32m   2148\u001b[0m             \u001b[38;5;241m0\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mMissing key(s) in state_dict: \u001b[39m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m. \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mformat(\n\u001b[1;32m   2149\u001b[0m                 \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m, \u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mjoin(\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mk\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m'\u001b[39m \u001b[38;5;28;01mfor\u001b[39;00m k \u001b[38;5;129;01min\u001b[39;00m missing_keys)))\n\u001b[1;32m   2151\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mlen\u001b[39m(error_msgs) \u001b[38;5;241m>\u001b[39m \u001b[38;5;241m0\u001b[39m:\n\u001b[0;32m-> 2152\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mRuntimeError\u001b[39;00m(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mError(s) in loading state_dict for \u001b[39m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m:\u001b[39m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;130;01m\\t\u001b[39;00m\u001b[38;5;132;01m{}\u001b[39;00m\u001b[38;5;124m'\u001b[39m\u001b[38;5;241m.\u001b[39mformat(\n\u001b[1;32m   2153\u001b[0m                        \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m\u001b[38;5;18m__class__\u001b[39m\u001b[38;5;241m.\u001b[39m\u001b[38;5;18m__name__\u001b[39m, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;130;01m\\n\u001b[39;00m\u001b[38;5;130;01m\\t\u001b[39;00m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;241m.\u001b[39mjoin(error_msgs)))\n\u001b[1;32m   2154\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m _IncompatibleKeys(missing_keys, unexpected_keys)\n",
      "\u001b[0;31mRuntimeError\u001b[0m: Error(s) in loading state_dict for DiT:\n\tsize mismatch for pos_embed: copying a param with shape torch.Size([1, 32, 16]) from checkpoint, the shape in current model is torch.Size([1, 32, 32]).\n\tsize mismatch for x_embedder.linear.weight: copying a param with shape torch.Size([16, 8]) from checkpoint, the shape in current model is torch.Size([32, 8]).\n\tsize mismatch for x_embedder.linear.bias: copying a param with shape torch.Size([16]) from checkpoint, the shape in current model is torch.Size([32])."
     ]
    }
   ],
   "source": [
    " # Load model\n",
    "device=\"cuda:0\"\n",
    "seq_length=32\n",
    "v=2\n",
    "l_=64\n",
    "repeat=0\n",
    "latent_size=8\n",
    "num_videos=10000\n",
    "model = DiT_models[f\"DiT-PD/8_N={seq_length}\"](\n",
    "    input_size=latent_size,\n",
    "    num_classes=1000\n",
    ").to(device)\n",
    "# Auto-download a pre-trained model or load a custom DiT checkpoint from train.py:\n",
    "ckpt_path = \"./video_results_testQKV/ep19_\"+\"0000780\"+ \".pt\"\n",
    "state_dict = find_model(ckpt_path)\n",
    "model.load_state_dict(state_dict)\n",
    "model.eval()  # important!\n",
    "diffusion = create_diffusion(str(1000))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "07cdb056-12ad-409f-acdf-fbdbf8833be3",
   "metadata": {},
   "outputs": [],
   "source": [
    "fc1=torch.abs(model.blocks[0].mlp.state_dict()['fc1.weight'].cpu())\n",
    "fc2=torch.abs(model.blocks[0].mlp.state_dict()['fc2.weight'].cpu())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "87f76bd9-aaf0-45d2-b91e-7c93c85d6037",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, '$W_2$')"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2400x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(24,12))\n",
    "plt.subplot(1,2,1)\n",
    "sc1=plt.imshow(fc1,cmap='hot')\n",
    "sc1.set_clim(0,1.2)\n",
    "plt.colorbar(ticks=([0,0.5,1,1.5,2,2.5,3]) )\n",
    "plt.title(r\"$W_1$\")\n",
    "plt.subplot(1,2,2)\n",
    "sc2=plt.imshow(fc2,cmap='hot')\n",
    "sc2.set_clim(0,1.2)\n",
    "plt.colorbar(orientation='horizontal',ticks=([0,0.5,1,1.5,2]))\n",
    "plt.title(r\"$W_2$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "35915bcf-962b-4756-ad0a-5967caf8f5b2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, '$V$')"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2400x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "index=4\n",
    "\n",
    "latent_d=32\n",
    "Q=model.blocks[index].attn.qkv.state_dict()['weight'][:latent_d].cpu()\n",
    "K=model.blocks[index].attn.qkv.state_dict()['weight'][latent_d:2*latent_d].cpu()\n",
    "V=model.blocks[index].attn.qkv.state_dict()['weight'][2*latent_d:3*latent_d].cpu()\n",
    "\n",
    "QK=torch.abs(Q.T@K)\n",
    "V=torch.abs(V)\n",
    "plt.figure(figsize=(24,12))\n",
    "plt.subplot(1,2,1)\n",
    "sc1=plt.imshow(QK.cpu(),cmap='hot')\n",
    "sc1.set_clim(0,3)\n",
    "plt.colorbar(orientation='horizontal',ticks=([0,0.5,1,1.5,2,2.5,3]) )\n",
    "plt.title(r\"$Q^{\\top}K$\")\n",
    "plt.subplot(1,2,2)\n",
    "sc2=plt.imshow(V,cmap='hot')\n",
    "sc2.set_clim(0,2)\n",
    "plt.colorbar(orientation='horizontal',ticks=([0,0.5,1,1.5,2]))\n",
    "plt.title(r\"$V$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "419a5382-87f6-4f87-9096-58b0a162c56e",
   "metadata": {},
   "outputs": [],
   "source": [
    "f\"data_videos_n={num_videos}_v={v}_l={l_}_N={seq_length}_r={repeat}.npy\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "2d4786d5-22f2-45fb-852c-a40ce4a600b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def modulate(x, shift, scale):\n",
    "    return x * (1 + scale.unsqueeze(1)) + shift.unsqueeze(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "id": "2242d56c-c61d-4e1b-8ec7-4238ccfd1932",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ok\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7cc77f275e3442dea52d215abf578b98",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "  0%|          | 0/1000 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sample results saved to video_samples/sample_yokka-cfg0-testQKV-new_1000.npy\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "global test_iter\n",
    "test_iter=0\n",
    "seq_length=128\n",
    "record_iter=[0,50,100,200,400,800,999]\n",
    "sample_args_dict = {\n",
    "        \"model\": f\"DiT-PD/8_N={seq_length}\",\n",
    "        \"vae\": \"mse\",\n",
    "        \"seq_length\":seq_length,\n",
    "        \"image_size\": 8,\n",
    "        \"sample_size\":1000,\n",
    "        \"num_classes\": 1000, \n",
    "        \"cfg_scale\": 0,\n",
    "        \"num_sampling_steps\": 1000,\n",
    "        \"seed\": 0,\n",
    "        \"ckpt\": f\"./video_results_n=10000_v=2_l=512_N={seq_length}_r=0/ep39_0001560.pt\",\n",
    "        \"result_path\":\"video_samples\",\n",
    "        \"name\":'yokka-cfg0-testQKV-new'\n",
    "        # \"ckpt\":None\n",
    "    }\n",
    "\n",
    "sample_args = ArgsDict(sample_args_dict)\n",
    "sample_main(sample_args)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "id": "2007ed91-55ca-4ddc-be60-24c5317db0df",
   "metadata": {},
   "outputs": [],
   "source": [
    "from PIL import Image, ImageDraw, ImageFont\n",
    "# Define font and text color\n",
    "text_color = (0, 0, 0)  # White color\n",
    "# List of PNG files\n",
    "#record_iter=[0,1,2,4,8,16,32,64,128,256,512,999]\n",
    "\n",
    "for j in range(12):\n",
    "    images = []\n",
    "    for i in record_iter:\n",
    "        testit=i*12+j\n",
    "        images.append(Image.open(f\"./figsm/test_{testit}.png\"))\n",
    "        draw = ImageDraw.Draw(images[-1])\n",
    "        draw.text((10, 10), f\"Backward Diffusion T= {i}\", fill=text_color)\n",
    "\n",
    "    # Save the list of images as a GIF\n",
    "    images[0].save(f\"gifs/N=128_softmax/output_{j}.gif\", save_all=True, append_images=images[1:], duration=200, loop=0)\n",
    "\n",
    "    \n",
    "\n",
    "    \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "25961e0c-4db1-4980-87dd-0b055f25ca2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "png_files = [\"image1.png\", \"image2.png\", \"image3.png\"]  # Add your PNG file names here\n",
    "\n",
    "# Open each PNG file and append it to a list\n",
    "images = []\n",
    "for png_file in png_files:\n",
    "    images.append(Image.open(png_file))\n",
    "    draw = ImageDraw.Draw(images[-1])\n",
    "    draw.text((10, 10), f\"Frame {i+1}\", fill=text_color, font=font)\n",
    "\n",
    "# Save the list of images as a GIF\n",
    "images[0].save(\"output.gif\", save_all=True, append_images=images[1:], duration=100, loop=0)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> DiT/cal_norm.py <==
import json
from tqdm import tqdm
import cupy as cp

import numpy as np
import matplotlib.pyplot as plt
from tqdm import tqdm
import os
# import cupy as cp
# from scipy.linalg import sqrtm

# eps=1e-6*np.eye(8*128)

def kernel(h1, h2, l, v):

    return np.exp(-(np.abs(h1 - h2)) ** v / (2 * l))

def kernel_matrix(l, v):
    # 创建一个128x128的核矩阵
    K = np.zeros((128,128))
    for i in range(128):
        for j in range(128):
            K[i, j] = kernel(i, j, l, v)
    return K

sigma_matrix=np.load("./GJW/cpseed66.npy")

def calculate_cov_train(n,v,l,r):
    data_truth = cp.load(f"./GJW/data_videos_n={n}_v={v}_l={l}_r={r}.npy")
    total=100
    cov_mat = cp.kron(kernel_matrix(l,float(v)),sigma_matrix)
    norm_list=[]
    for c in range(total):
        random_indices = cp.random.choice(data_truth.shape[0], size=1000, replace=True)
        data=data_truth[random_indices]
        data=data.reshape(data.shape[0],-1)
        sigmatruth=cp.cov(data.T)
        norm_list.append(cp.linalg.norm(sigmatruth-cov_mat, 'fro')**2)
    return cp.mean(norm_list)
                         

def calculate_cov_train_all():
    l=64
    n_list = [1000,3200,10000,32000,100000]
    v_list = ["1.00","1.19","1.41","1.68","2.00"]
    res_dict={}
    for n in n_list:
        for v in v_list:
            for r in tqdm(range(5)):
                key=str(n)+v+str(r)
                res_dict[key]=calculate_cov_train(n,v,l,r)
    
    v=2
    l_list=[4,16,64,256,1024]
    n_list = [1000,3200,10000,32000,100000]
    for n in tqdm(n_list):
        for l in l_list:
            for r in range(5):
                key=str(n)+l+str(r)
                res_dict[key]=calculate_cov_train(n,v,l,r)
                
    json_str = json.dumps(res_dict, indent=4)

    # 写入到文本文件
    with open('norm_dict.txt', 'w', encoding='utf-8') as file:
        file.write(json_str)

calculate_cov_train_all()
    
    
# def calculate_distance(n,v,l,r):

#     cov_mat = np.kron(kernel_matrix(l,float(v)),sigma_matrix)
    
#     data_truth = np.load(f"/guojiawei1/video_data/data_videos_n={n}_v={v}_l={l}_r={r}.npy")
    
#     data_truth = data_truth[:1000]
#     data_truth=data_truth.reshape(data_truth.shape[0],-1)
#     sigmatruth=np.cov(data_truth.T)
#     # print(sigmatruth.shape)
#     meantruth=np.mean(data_truth,axis=0)


#     data_source = np.load(f"/guojiawei1/video_samples/sample_n={n}_v={v}_l={l}_r={r}.npy")
#     data_source= data_source.reshape(data_source.shape[0],-1)
#     sigmasource=np.cov(data_source.T)
#     # print(sigmasource.shape)
#     meansource=np.mean(data_source,axis=0)
#     dis=np.linalg.norm(sigmasource-cov_mat, 'fro')**2-np.linalg.norm(sigmatruth-cov_mat, 'fro')**2
#     # W2_list.append(np.sum((meansource-meantruth)**2)+cp.trace(sigmasource+sigmatruth-2*sqrtm(sqrtm(sigmasource+eps)@sigmatruth@sqrtm(sigmasource+eps))))
#     return dis

# l=64
# n_list = [1000,3200,10000,32000,100000]
# v_list=["1.00","1.19","1.41","1.68","2.00"]
# log_n_list=np.log10(np.array(n_list))

# # 检查.npy文件是否存在，如果存在则直接加载，否则计算并保存
# distances_filename = '/guojiawei1/distances_v_minus.npy'
# distance_stds_filename = '/guojiawei1/distance_stds_v_minus.npy'

# # 检查.npy文件是否存在
# if not (os.path.exists(distances_filename) and os.path.exists(distance_stds_filename)):
#     # 如果文件不存在，计算并保存数据
#     all_distances = []
#     all_distance_stds = []

#     for v in tqdm(v_list):
#         distance_for_n = []
#         distance_std_for_n = []
#         for n in n_list:
#             distance_for_r = [calculate_distance(n, v, l, r) for r in range(5)]
#             distance_for_n.append(np.mean(distance_for_r))
#             distance_std_for_n.append(np.std(distance_for_r))
#         all_distances.append(distance_for_n)
#         all_distance_stds.append(distance_std_for_n)

#     # 将结果保存为.npy文件
#     np.save(distances_filename, all_distances)
#     np.save(distance_stds_filename, all_distance_stds)

# # 从.npy文件中加载数据
# all_distances = np.load(distances_filename)
# all_distance_stds = np.load(distance_stds_filename)
# all_distances = np.log(all_distances)
# # all_distances=all_distances[:,1:]
# # log_n_list=log_n_list[1:]
# # all_distance_stds=all_distance_stds[:,1:]
# # 绘制所有曲线
# plt.figure(figsize=(6, 5))  # 可以设置图表大小

# with_std=False

# if not with_std:
#     for i, v in enumerate(v_list):
#         plt.plot(log_n_list, np.array(all_distances)[i], label=f"v={v}")
# else:
#     for i, v in enumerate(v_list):
#         distances = all_distances[i]
#         distance_stds = all_distance_stds[i]
#         # 计算不确定度区间，确保使用数值类型进行计算
#         lower_bound = distances - 1.96 * distance_stds
#         upper_bound = distances + 1.96 * distance_stds

#         # 绘制曲线和阴影区域
#         plt.plot(log_n_list, distances, label=f"v={v}")
#         plt.fill_between(log_n_list, lower_bound, upper_bound, alpha=0.2)
    
# plt.title("cov distance for l=64")
# plt.xlabel(r'\log(n)')
# plt.ylabel("distance")
# plt.legend()
# plt.show()
